Multipoint Bootstrap I: Light-Cone Snowflake OPE and the WL Origin

We initiate an exploration of the conformal bootstrap for $n>4$ point correlation functions. Here we bootstrap correlation functions of the lightest scalar gauge invariant operators in planar non-abelian conformal gauge theories as their locations approach the cusps of a null polygon. For that we consider consistency of the OPE in the so-called snowflake channel with respect to cyclicity transformations which leave the null configuration invariant. For general non-abelian gauge theories this allows us to strongly constrain the OPE structure constants of up to three large spin $J_j$ operators (and large polarization quantum number $l_{j}$) to all loop orders. In $ \mathcal{N}=4$ we fix them completely through the duality to null polygonal Wilson loops and the recent origin limit of the hexagon explored by Basso, Dixon and Papathanasiou.

==> ConfBlocks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    353662,       8947]
NotebookOptionsPosition[    343164,       8770]
NotebookOutlinePosition[    343596,       8787]
CellTagsIndexPosition[    343553,       8784]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preliminary", "Subsection",
 CellChangeTimes->{{3.8069036771420517`*^9, 
  3.806903679010545*^9}},ExpressionUUID->"039b1cd9-5a81-4e9f-974b-\
2d208fe33e74"],

Cell[CellGroupData[{

Cell["Cross ratios", "Subsubsection",
 CellChangeTimes->{{3.806840408496612*^9, 
  3.8068404105654078`*^9}},ExpressionUUID->"30467e3b-899e-4730-ba51-\
60449395ef44"],

Cell["The cross ratios used in the paper are label \[ScriptU] and \
\[ScriptCapitalU] ", "Item",
 CellChangeTimes->{{3.8072493344878893`*^9, 
  3.807249370832362*^9}},ExpressionUUID->"3bf1539b-07fc-4d97-bf99-\
be5b57a80d9f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tosymCrossratios5pt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "1", "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "4", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "5", "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "5", "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "4", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "5", "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "4", "]"}]}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tosymCrossratios6pt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "1", "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "6", "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "3", "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"\[ScriptU]", "[", "5", "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}]]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806737944818186*^9, 3.8067379694763823`*^9}, {
  3.806738001657948*^9, 3.8067380182550583`*^9}, {3.806738050682378*^9, 
  3.806738050731309*^9}, {3.80699203365373*^9, 3.806992049427264*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"57cb5094-75a5-4462-b6cc-622f1492ba1b"],

Cell["\<\
These cross ratios are not used in the paper but we use them here in the \
notebook\
\>", "Item",
 CellChangeTimes->{{3.8069324723629303`*^9, 
  3.8069324917653637`*^9}},ExpressionUUID->"9e33c9d8-b148-4067-98f6-\
ce13867d6353"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toX", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"uu", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "5", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "6", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "7", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "8", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "9", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806932615026285*^9, 3.806932618396175*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"92e5598c-4970-4327-82e3-a533ea4d413d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"crossUU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"uu", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"uu", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"uu", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"uu", "[", "3", "]"}], " ", 
        RowBox[{"uu", "[", "4", "]"}], " ", 
        RowBox[{"uu", "[", "5", "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"uu", "[", "8", "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"uu", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"uu", "[", "7", "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"uu", "[", "7", "]"}], " ", 
        RowBox[{"uu", "[", "9", "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"uu", "[", "6", "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"uu", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"u", "[", "1", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"u", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "5", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"u", "[", "1", "]"}], "-", 
        RowBox[{"u", "[", "2", "]"}], "+", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "2", "]"}]}], "-", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "2", "]"}], " ", 
         RowBox[{"u", "[", "3", "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"u", "[", "4", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], " ", 
        RowBox[{"u", "[", "4", "]"}], " ", 
        RowBox[{"u", "[", "5", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"uu", "[", "9", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "4", "]"}], "-", 
        RowBox[{
         RowBox[{"u", "[", "2", "]"}], " ", 
         RowBox[{"u", "[", "4", "]"}], " ", 
         RowBox[{"u", "[", "6", "]"}]}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "4", "]"}]}]]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.806992240506042*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"e080e6bb-2f5b-4e25-9980-c55d19fcf575"],

Cell[BoxData[
 RowBox[{
  RowBox[{"crossuu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"uu", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"uu", "[", "4", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"uu", "[", "3", "]"}], " ", 
         RowBox[{"uu", "[", "4", "]"}]}], "-", 
        RowBox[{
         RowBox[{"uu", "[", "3", "]"}], " ", 
         RowBox[{"uu", "[", "4", "]"}], " ", 
         RowBox[{"uu", "[", "5", "]"}]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"uu", "[", "3", "]"}], "-", 
        RowBox[{"uu", "[", "4", "]"}], "+", 
        RowBox[{
         RowBox[{"uu", "[", "3", "]"}], " ", 
         RowBox[{"uu", "[", "4", "]"}]}]}]]}], ",", 
     RowBox[{
      RowBox[{"u", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"uu", "[", "7", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", "[", "5", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"uu", "[", "8", "]"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"uu", "[", "3", "]"}], "-", 
        RowBox[{"uu", "[", "7", "]"}], "+", 
        RowBox[{
         RowBox[{"uu", "[", "3", "]"}], " ", 
         RowBox[{"uu", "[", "7", "]"}]}]}]]}], ",", 
     RowBox[{
      RowBox[{"u", "[", "6", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"uu", "[", "7", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"uu", "[", "9", "]"}]}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"uu", "[", "4", "]"}], "-", 
        RowBox[{"uu", "[", "7", "]"}], "+", 
        RowBox[{
         RowBox[{"uu", "[", "4", "]"}], " ", 
         RowBox[{"uu", "[", "7", "]"}]}]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8069325491456413`*^9, 3.806932551231924*^9}, 
   3.8069326218500757`*^9, 3.8069333913676853`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"c3fcf603-d8d8-4127-abe6-a4f1e49c562c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fromnewtoOldCross5pt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "2", "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", "[", "1", "]"}], "+", 
         RowBox[{"u", "[", "2", "]"}], "+", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"u", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"u", "[", "3", "]"}]}], ")"}]}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "4", "]"}], "\[Rule]", 
      FractionBox["1", 
       RowBox[{"1", "-", 
        RowBox[{"u", "[", "2", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "5", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "1", "]"}], "+", 
        RowBox[{"u", "[", "2", "]"}], "+", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "3", "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "2", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"uu", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"uu", "[", "2", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", "[", "1", "]"}], "+", 
         RowBox[{"u", "[", "2", "]"}], "+", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"u", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"u", "[", "3", "]"}]}], ")"}]}]}]]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"fromnewtoOldCross6pt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"u", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"u", "[", "2", "]"}], " ", 
               RowBox[{"u", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "1", "]"}], "+", 
           RowBox[{"u", "[", "2", "]"}], "+", 
           RowBox[{
            RowBox[{"u", "[", "1", "]"}], " ", 
            RowBox[{"u", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"u", "[", "3", "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "4", "]"}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "4", "]"}], " ", 
         RowBox[{"u", "[", "5", "]"}]}]}], 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"u", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"u", "[", "2", "]"}], " ", 
            RowBox[{"u", "[", "6", "]"}]}]}], ")"}]}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "6", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"u", "[", "2", "]"}], "+", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "2", "]"}], "-", 
           RowBox[{
            RowBox[{"u", "[", "2", "]"}], " ", 
            RowBox[{"u", "[", "3", "]"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"u", "[", "1", "]"}], " ", 
           RowBox[{"u", "[", "4", "]"}], " ", 
           RowBox[{"u", "[", "5", "]"}]}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"uu", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"uu", "[", "2", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", "[", "2", "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"uu", "[", "6", "]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", "[", "4", "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "1", "]"}], "+", 
        RowBox[{"u", "[", "2", "]"}], "+", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "3", "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "2", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"u", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"u", "[", "2", "]"}], " ", 
            RowBox[{"u", "[", "6", "]"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "4", "]"}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "4", "]"}], " ", 
         RowBox[{"u", "[", "5", "]"}]}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "4", "]"}]}]]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806870530912653*^9, 3.806870577516111*^9}, 
   3.8068706186397657`*^9, 3.806870649391211*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"6419548b-fccc-4512-8106-a3dec516374a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three point structures", "Subsubsection",
 CellChangeTimes->{{3.8030350363750544`*^9, 
  3.8030350422562876`*^9}},ExpressionUUID->"e2424865-1c20-4f19-8f1e-\
49ad95ad7490"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "j", "]"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "k", "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "k", "]"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "j", "]"}]}], "]"}]}]}], 
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "j", "]"}], ",", 
      RowBox[{"P", "[", "k", "]"}]}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"j_", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"Z", "[", "i", "]"}], ",", 
       RowBox[{"Z", "[", "j", "]"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "i", "]"}], ",", 
       RowBox[{"P", "[", "j", "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"Z", "[", "i", "]"}], ",", 
       RowBox[{"P", "[", "j", "]"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"P", "[", "i", "]"}], ",", 
       RowBox[{"Z", "[", "j", "]"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"198bcc40-a2fc-4a19-9ed9-d6c458c9c8b9"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Integral representation 5pt (in case you don\[CloseCurlyQuote]t want to run \
the derivation)\
\>", "Subsubsection",
 CellChangeTimes->{{3.803047402509348*^9, 3.8030474121963844`*^9}, {
  3.8030479559869814`*^9, 3.8030479932621794`*^9}, {3.806904331046502*^9, 
  3.806904336696073*^9}, {3.807212703008314*^9, 
  3.807212715871442*^9}},ExpressionUUID->"1069d591-7afd-4481-b94b-\
43e4c6a3a3c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralRep5pt", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Product", "[", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"J", "[", "iil", "]"}], "]"}], "+", 
            RowBox[{"J", "[", "iil", "]"}]}], "2"], "]"}], "2"], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "iil", "]"}], "]"}], "+", 
          RowBox[{"J", "[", "iil", "]"}]}], "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"iil", ",", "1", ",", "2"}], "}"}]}], "]"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}]], "  ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "1", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "1", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "2", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox["y", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "2", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptU]", "[", "1", "]"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"J", "[", "1", "]"}]}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[ScriptU]", "[", "2", "]"}]}], ")"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}]], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptU]", "[", "3", "]"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"J", "[", "2", "]"}]}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptU]", "[", "4", "]"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[CapitalDelta]3"}], "-", 
          RowBox[{"J", "[", "1", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptU]", "[", "5", "]"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"J", "[", "2", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[ScriptU]", "[", "4", "]"}]}], ")"}]}], "+", 
         RowBox[{"\[ScriptU]", "[", "4", "]"}], "+", 
         RowBox[{"t", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
             RowBox[{"\[ScriptU]", "[", "4", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptU]", "[", "5", "]"}]}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
             RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"J", "[", "1", "]"}], "-", 
          RowBox[{"J", "[", "2", "]"}], "-", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ScriptU]", "[", "4", "]"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[ScriptU]", "[", "4", "]"}], "+", 
            RowBox[{"\[ScriptU]", "[", "5", "]"}], "-", 
            RowBox[{
             RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
             RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
             RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"J", "[", "2", "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
             RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[ScriptU]", "[", "4", "]"}], "+", 
            RowBox[{"\[ScriptU]", "[", "5", "]"}], "-", 
            RowBox[{
             RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
             RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
             RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"J", "[", "1", "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.803047977023097*^9, {3.803048729822734*^9, 3.803048738227592*^9}, 
   3.803048800348691*^9, 3.8031193723616886`*^9, {3.806904032727396*^9, 
   3.806904040656666*^9}, {3.806904314813126*^9, 3.8069043201241426`*^9}, 
   3.80690531688666*^9, 3.8069919712259493`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"24ee4fe6-4ed1-4f4b-8ca2-15f7adfb06e9"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Integral representation 6pt  (in case you don\[CloseCurlyQuote]t want to run \
the derivation) \
\>", "Subsubsection",
 CellChangeTimes->{{3.803049590798964*^9, 3.8030496033508615`*^9}, {
  3.806904544707087*^9, 3.806904547049605*^9}, {3.8072127244282084`*^9, 
  3.8072127269279747`*^9}},ExpressionUUID->"0670a37e-0d39-4f3a-894a-\
d6c506cc0a80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralRep6pt", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Product", "[", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"J", "[", "iil", "]"}], "]"}], "+", 
            RowBox[{"J", "[", "iil", "]"}]}], "2"], "]"}], "2"], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "iil", "]"}], "]"}], "+", 
          RowBox[{"J", "[", "iil", "]"}]}], "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"iil", ",", "1", ",", "3"}], "}"}]}], "]"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", " ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "3", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "3", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "1", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "1", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "2", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox["y", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "2", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptU]", "[", "1", "]"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"J", "[", "1", "]"}]}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptU]", "[", "3", "]"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"J", "[", "2", "]"}]}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"\[ScriptU]", "[", "5", "]"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"J", "[", "3", "]"}]}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"\[ScriptU]", "[", "2", "]"}], 
            RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], ")"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", " ", 
             RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
              RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
              RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], 
             RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]]}], ")"}]}]}], 
        ")"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"J", "[", "1", "]"}]}], "-", 
          RowBox[{"J", "[", "2", "]"}], "-", 
          RowBox[{"J", "[", "3", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", 
             RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
              RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
              RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], 
             RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]]}], ")"}]}]}], 
        ")"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"J", "[", "1", "]"}]}], "-", 
          RowBox[{"J", "[", "2", "]"}], "-", 
          RowBox[{"J", "[", "3", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"\[ScriptU]", "[", "4", "]"}], 
            RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]]}], ")"}]}], ")"}], 
       RowBox[{"m", "[", 
        RowBox[{"2", ",", "3"}], "]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"\[ScriptU]", "[", "6", "]"}], 
            RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], ")"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "3"}], "]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", 
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"\[ScriptU]", "[", "4", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], "-", 
         RowBox[{"t", " ", "y", " ", 
          RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
           RowBox[{"\[ScriptU]", "[", "6", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"y", " ", 
              RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
              RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], "+", 
             RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], "-", 
             RowBox[{"y", " ", 
              RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]]}], ")"}], 
       RowBox[{
        RowBox[{"J", "[", "3", "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
              RowBox[{"\[ScriptU]", "[", "6", "]"}], " ", 
              RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], 
             RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]]}], ")"}]}]}], 
        ")"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"J", "[", "1", "]"}]}], "-", 
          RowBox[{"J", "[", "2", "]"}], "-", 
          RowBox[{"J", "[", "3", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", 
         RowBox[{"q", " ", 
          RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
           RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
           RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], 
          RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]], "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
                 RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptU]", "[", "4", "]"}], "-", 
                RowBox[{"q", " ", 
                 RowBox[{"\[ScriptU]", "[", "4", "]"}]}], "+", 
                RowBox[{"q", " ", 
                 RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}]}], ")"}]}], 
             RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]]}], ")"}]}]}], 
        ")"}], 
       RowBox[{
        RowBox[{"J", "[", "2", "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", 
          RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
           RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
              RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], "-", 
             RowBox[{"q", " ", 
              RowBox[{"\[ScriptU]", "[", "6", "]"}], " ", 
              RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]], "-", 
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], "+", 
            RowBox[{"y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], "-", 
               RowBox[{
                RowBox[{"\[ScriptU]", "[", "6", "]"}], " ", 
                RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"J", "[", "1", "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]]}], " ", ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8030496283376613`*^9, 3.8030496608181124`*^9}, {
   3.803119388096774*^9, 3.803119392459028*^9}, {3.8031383606267557`*^9, 
   3.8031383680895467`*^9}, {3.8031402656552258`*^9, 3.803140271479102*^9}, {
   3.806904082205583*^9, 3.806904116208682*^9}, {3.806904360561903*^9, 
   3.8069043625121098`*^9}, 3.806991981738187*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"cb334511-217f-4cc1-9a48-9010e99305da"]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE light cone", "Subsubsection",
 CellChangeTimes->{{3.8069893105673513`*^9, 
  3.80698931391852*^9}},ExpressionUUID->"22d6b69e-c1df-4ad1-9c43-\
670641892f63"],

Cell["\<\
This is the general formula for the light cone OPE for different dimensions \
of external operators. I will use this function below\
\>", "Item",
 CellChangeTimes->{{3.806989459535791*^9, 3.806989490638014*^9}, {
  3.806990033029257*^9, 3.806990054622978*^9}, {3.8072127490027723`*^9, 
  3.807212757531631*^9}},ExpressionUUID->"0cdd4345-9c9d-4aca-bc1a-\
e2da7875ef04"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lightcone", "[", 
    RowBox[{
    "\[CapitalDelta]_", ",", "J_", ",", "t5_", ",", "pd_", ",", "x_", ",", 
     "\[CapitalDelta]12_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["t5", 
      RowBox[{"a", "-", "1"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "t5"}], ")"}], 
      RowBox[{"b", "-", "1"}]], 
     RowBox[{"Exp", "[", 
      RowBox[{"t5", "*", "x", "*", "pd"}], "]"}], "*", 
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"b", "+", "a"}], "]"}], 
      RowBox[{
       RowBox[{"Gamma", "[", "a", "]"}], 
       RowBox[{"Gamma", "[", "b", "]"}]}]]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"J", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]12"}], 
         ")"}]}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"J", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]12"}], 
         ")"}]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806989319843849*^9, 3.8069894561195*^9}, {
  3.8069900568332376`*^9, 3.806990070815406*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"55a3b7bc-7946-4c67-b200-5078412bddf6"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Light cone OPE (derivation)", "Subsection",
 CellChangeTimes->{{3.8049421162672515`*^9, 3.804942121675621*^9}, {
   3.80494498740674*^9, 3.8049449878474064`*^9}, 3.806865198715271*^9, {
   3.806904557825267*^9, 3.806904560138442*^9}, {3.807212766790955*^9, 
   3.807212770090317*^9}},ExpressionUUID->"6298e018-86c8-4610-9bcf-\
71c57a8c476a"],

Cell["\<\
sc represents scalar product in embeding space while scc represents scalar \
product in physical space\
\>", "Item",
 CellChangeTimes->{{3.807212875137804*^9, 
  3.807212915309297*^9}},ExpressionUUID->"7df5ea64-63a2-4cda-9d2d-\
c2dcfc7bb2c5"],

Cell[CellGroupData[{

Cell["Run", "Subsubsection",
 CellChangeTimes->{{3.806840491343734*^9, 3.8068404932298203`*^9}, {
  3.807212782297339*^9, 3.807212826167502*^9}, {3.807212857645853*^9, 
  3.8072128646779957`*^9}},ExpressionUUID->"e4c08435-685a-4c56-a19d-\
b29e2e3dd58c"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQVYVF33t7//+zy2j9gtEioiBgoIKraI2K0YSGMhSAuChJSYgAk2KCBh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    "], {{0, 134}, {691, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{691, 134},
  PlotRange->{{0, 691}, {0, 134}}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"e7c66c9a-2dc0-4d11-ba19-f3d43d3e5f1d"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQVYVF33t7//+zy2j9gtEioiBgoIKraI2K0YSGMhSAuChJSYgAk2KCBh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    "], {{0, 134.}, {691., 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{691., 134.},
  PlotRange->{{0, 691.}, {0, 134.}}]], "Output",
 CellChangeTimes->{3.806904586228421*^9, 3.806993082466875*^9, 
  3.8072131270675297`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"a11f21c8-016e-4b4c-9c26-e9044092b2d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\[LeftAngleBracket]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\
\[ScriptCapitalO]\[RightAngleBracket] \[Rule] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["x", "12"], "\[CenterDot]", 
         SubscriptBox["\[PartialD]", "z"]}], ")"}], "J"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        SubscriptBox["x", "12"], "2"], ")"}], 
      FractionBox[
       RowBox[{
        RowBox[{"2", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "J"}], ")"}]}], "2"]]], "*", 
    RowBox[{
     SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
     SubscriptBox["F", "1"]}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[CapitalDelta]", "+", "J"}], "2"], ",", 
      RowBox[{"\[CapitalDelta]", "+", "J"}], ",", 
      RowBox[{
       SubscriptBox["x", "21"], "\[CenterDot]", 
       SubscriptBox["\[PartialD]", 
        SubscriptBox["x", "1"]]}]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"f0d3ea29-fb26-4cbd-bb82-4ff0d69650df"],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox["\[ScriptCapitalO]", 
     RowBox[{"\[CapitalDelta]", ",", "J"}]]}], TraditionalForm]],
  ExpressionUUID->"4fda5185-a0e5-4575-84fe-43812d9f3e61"],
 "\[ScriptCapitalO]\[ScriptCapitalO]\[RightAngleBracket]  "
}], "Item",
 CellChangeTimes->{{3.8049424279286118`*^9, 3.804942538454669*^9}, {
  3.804942573053687*^9, 3.8049425800731125`*^9}, {3.804942610467022*^9, 
  3.804942658662175*^9}},ExpressionUUID->"892a9ba3-9ee4-4420-a8ea-\
4c53337dac2e"],

Cell["Check OPE on the light cone on the four point function", "Item",
 CellChangeTimes->{{3.806667280794799*^9, 
  3.806667308950391*^9}},ExpressionUUID->"8dfb9f67-5ab7-44aa-9a80-\
8fab326905e0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"sc", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"scc", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"x", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fromEmbedingtoPhysi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "ii_", "]"}], ",", 
        RowBox[{"P", "[", "jj_", "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"scc", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<z\>\"", "<>", 
          RowBox[{"ToString", "[", "ii", "]"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"P", "[", "jj", "]"}], "-", 
         RowBox[{"P", "[", "ii", "]"}]}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "ii_", "]"}], ",", 
        RowBox[{"Z", "[", "jj_", "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"scc", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<z\>\"", "<>", 
          RowBox[{"ToString", "[", "ii", "]"}]}], "]"}], ",", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<z\>\"", "<>", 
          RowBox[{"ToString", "[", "jj", "]"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "ii_", "]"}], ",", 
        RowBox[{"P", "[", "jj_", "]"}]}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        RowBox[{"scc", "[", 
         RowBox[{
          RowBox[{"P", "[", "ii", "]"}], ",", 
          RowBox[{"P", "[", "ii", "]"}]}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"scc", "[", 
          RowBox[{
           RowBox[{"P", "[", "ii", "]"}], ",", 
           RowBox[{"P", "[", "jj", "]"}]}], "]"}]}], "+", 
        RowBox[{"scc", "[", 
         RowBox[{
          RowBox[{"P", "[", "jj", "]"}], ",", 
          RowBox[{"P", "[", "jj", "]"}]}], "]"}]}], 
       RowBox[{"-", "2"}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ruleSimplscc", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"scc", "[", 
       RowBox[{
        RowBox[{"re1_", "+", "re2_"}], ",", "re3_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"scc", "[", 
        RowBox[{"re1", ",", "re3"}], "]"}], "+", 
       RowBox[{"scc", "[", 
        RowBox[{"re2", ",", "re3"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"scc", "[", 
       RowBox[{
        RowBox[{"re_", "*", "gt_"}], ",", "re2_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"gt", "*", 
        RowBox[{"scc", "[", 
         RowBox[{"re", ",", "re2"}], "]"}]}], "/;", 
       RowBox[{"NumberQ", "[", "gt", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"scc", "[", 
       RowBox[{"re_", ",", 
        RowBox[{"re2_", "*", "gt_"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"gt", "*", 
        RowBox[{"scc", "[", 
         RowBox[{"re", ",", "re2"}], "]"}]}], "/;", 
       RowBox[{"NumericQ", "[", "gt", "]"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fromPtox", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"scc", "[", 
      RowBox[{
       RowBox[{"P", "[", "re_", "]"}], ",", 
       RowBox[{"P", "[", "gt_", "]"}]}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"re", ",", "gt"}], "]"}], "-", 
        RowBox[{"scc", "[", 
         RowBox[{
          RowBox[{"P", "[", "re", "]"}], ",", 
          RowBox[{"P", "[", "re", "]"}]}], "]"}], "-", 
        RowBox[{"scc", "[", 
         RowBox[{
          RowBox[{"P", "[", "gt", "]"}], ",", 
          RowBox[{"P", "[", "gt", "]"}]}], "]"}]}], 
       RowBox[{"-", "2"}]], "/;", 
      RowBox[{"re", "\[NotEqual]", "gt"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"fromxtoscc", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"re_", ",", "gt_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"scc", "[", 
         RowBox[{
          RowBox[{"P", "[", "re", "]"}], ",", 
          RowBox[{"P", "[", "re", "]"}]}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"scc", "[", 
          RowBox[{
           RowBox[{"P", "[", "re", "]"}], ",", 
           RowBox[{"P", "[", "gt", "]"}]}], "]"}]}], "+", 
        RowBox[{"scc", "[", 
         RowBox[{
          RowBox[{"P", "[", "gt", "]"}], ",", 
          RowBox[{"P", "[", "gt", "]"}]}], "]"}]}]}], "}"}]}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.806992696972035*^9, 3.806992728640452*^9}, {
   3.806993176351582*^9, 3.806993178789095*^9}, 3.807212816379059*^9, 
   3.807212849024313*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"8b069e3c-30a8-4b21-980f-664a4016b026"]
}, Closed]],

Cell[CellGroupData[{

Cell["4pt", "Subsubsection",
 CellChangeTimes->{{3.806840455549736*^9, 
  3.8068404558999033`*^9}},ExpressionUUID->"8cc86f73-333a-4f03-a8ff-\
c8940858e1b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["t", 
     RowBox[{"a", "-", "1"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}], 
     RowBox[{"b", "-", "1"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{"t", "*", "z"}], "]"}], "*", 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"b", "+", "a"}], "]"}], 
     RowBox[{
      RowBox[{"Gamma", "[", "a", "]"}], 
      RowBox[{"Gamma", "[", "b", "]"}]}]]}], "//", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}], "&"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.806904598952034*^9, 3.806904601656608*^9}, {
  3.806957319440151*^9, 3.8069573216277742`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"cff2a5cb-3f80-4a51-a08d-377fcaa6a189"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], ")"}], "J"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"sc", "[", 
           RowBox[{
            RowBox[{"P", "[", "1", "]"}], ",", 
            RowBox[{"P", "[", "3", "]"}]}], "]"}]}], ")"}], 
        FractionBox[
         RowBox[{
         "\[CapitalDelta]", "+", "J", "+", "\[CapitalDelta]3", "-", 
          "\[CapitalDelta]4"}], "2"]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"sc", "[", 
           RowBox[{
            RowBox[{"P", "[", "1", "]"}], ",", 
            RowBox[{"P", "[", "4", "]"}]}], "]"}]}], ")"}], 
        FractionBox[
         RowBox[{
         "\[CapitalDelta]", "+", "J", "+", "\[CapitalDelta]4", "-", 
          "\[CapitalDelta]3"}], "2"]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"sc", "[", 
           RowBox[{
            RowBox[{"P", "[", "3", "]"}], ",", 
            RowBox[{"P", "[", "4", "]"}]}], "]"}]}], ")"}], 
        FractionBox[
         RowBox[{
          RowBox[{"-", "\[CapitalDelta]"}], "-", "J", "+", "\[CapitalDelta]4",
           "+", "\[CapitalDelta]3"}], "2"]]}]], "/.", "fromEmbedingtoPhysi"}],
     "//", "PowerExpand"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["2", "J"], 
                  SuperscriptBox["t", 
                   RowBox[{"a", "-", "1"}]], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "t"}], ")"}], 
                   RowBox[{"b", "-", "1"}]], 
                  RowBox[{"Exp", "[", 
                   RowBox[{"t", "*", "z"}], "]"}], "*", 
                  FractionBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"b", "+", "a"}], "]"}], 
                   RowBox[{
                    RowBox[{"Gamma", "[", "a", "]"}], 
                    RowBox[{"Gamma", "[", "b", "]"}]}]], 
                  RowBox[{"(", 
                   RowBox[{"%", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"re_", ",", "gt_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"scc", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "re", "]"}], ",", 
                    RowBox[{"P", "[", "re", "]"}]}], "]"}], "-", 
                    RowBox[{"2", 
                    RowBox[{"scc", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "re", "]"}], ",", 
                    RowBox[{"P", "[", "gt", "]"}]}], "]"}]}], "+", 
                    RowBox[{"scc", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "gt", "]"}], ",", 
                    RowBox[{"P", "[", "gt", "]"}]}], "]"}]}]}], "}"}]}], 
                   ")"}]}], "/.", 
                 RowBox[{"{", 
                  RowBox[{"z", "\[Rule]", 
                   RowBox[{"x21", "*", "pd"}]}], "}"}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Exp", "[", 
                    RowBox[{"pd", "*", "t", "*", "x21"}], "]"}], "X_"}], 
                  "\[RuleDelayed]", 
                  RowBox[{"(", 
                   RowBox[{"X", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"P", "[", "1", "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"P", "[", "1", "]"}], "+", 
                    RowBox[{"t", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"P", "[", "2", "]"}], "-", 
                    RowBox[{"P", "[", "1", "]"}]}], ")"}]}]}]}], "}"}]}], 
                   ")"}]}], "}"}]}], "/.", 
               RowBox[{"{", 
                RowBox[{"t", "\[Rule]", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "}"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{"z1", "\[Rule]", 
                RowBox[{
                 RowBox[{"P", "[", "1", "]"}], "-", 
                 RowBox[{"P", "[", "2", "]"}]}]}], "}"}]}], "//.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"scc", "[", 
                 RowBox[{
                  RowBox[{"re1_", "+", "re2_"}], ",", "re3_"}], "]"}], ":>", 
                RowBox[{
                 RowBox[{"scc", "[", 
                  RowBox[{"re1", ",", "re3"}], "]"}], "+", 
                 RowBox[{"scc", "[", 
                  RowBox[{"re2", ",", "re3"}], "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"scc", "[", 
                 RowBox[{
                  RowBox[{"re_", "*", "gt_"}], ",", "re2_"}], "]"}], 
                "\[RuleDelayed]", 
                RowBox[{
                 RowBox[{"gt", "*", 
                  RowBox[{"scc", "[", 
                   RowBox[{"re", ",", "re2"}], "]"}]}], "/;", 
                 RowBox[{"NumberQ", "[", "gt", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"scc", "[", 
                 RowBox[{"re_", ",", 
                  RowBox[{"re2_", "*", "gt_"}]}], "]"}], "\[RuleDelayed]", 
                RowBox[{
                 RowBox[{"gt", "*", 
                  RowBox[{"scc", "[", 
                   RowBox[{"re", ",", "re2"}], "]"}]}], "/;", 
                 RowBox[{"NumericQ", "[", "gt", "]"}]}]}]}], "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Zeta", "[", "3", "]"}], "\[Rule]", "t"}], "}"}]}], "//",
            "Simplify"}], "//", 
          RowBox[{
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"scc", "[", 
               RowBox[{
                RowBox[{"P", "[", "re_", "]"}], ",", 
                RowBox[{"P", "[", "gt_", "]"}]}], "]"}], "\[RuleDelayed]", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"re", ",", "gt"}], "]"}], "-", 
                 RowBox[{"scc", "[", 
                  RowBox[{
                   RowBox[{"P", "[", "re", "]"}], ",", 
                   RowBox[{"P", "[", "re", "]"}]}], "]"}], "-", 
                 RowBox[{"scc", "[", 
                  RowBox[{
                   RowBox[{"P", "[", "gt", "]"}], ",", 
                   RowBox[{"P", "[", "gt", "]"}]}], "]"}]}], 
                RowBox[{"-", "2"}]], "/;", 
               RowBox[{"re", "\[NotEqual]", "gt"}]}]}], "}"}]}], "&"}]}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "0"}], "}"}]}], 
         "&"}]}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"v", "*", 
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"re_", ",", "4"}], "]"}], "\[RuleDelayed]", "1"}], 
          "}"}]}], "&"}]}], "//", "Simplify"}], "//", "PowerExpand"}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]3", "\[Rule]", "\[CapitalDelta]4"}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"J", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]12"}], 
          ")"}]}]}], ",", 
       RowBox[{"b", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"J", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]12"}], 
          ")"}]}]}]}], "}"}]}], "&"}]}], "//", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.8049429938862157`*^9, 3.8049431667882013`*^9}, {
   3.804943205129739*^9, 3.804943210911439*^9}, {3.8049433119026017`*^9, 
   3.804943385408353*^9}, {3.804943466883857*^9, 3.8049434953542824`*^9}, {
   3.804943549395131*^9, 3.804943602113448*^9}, {3.8049436674788675`*^9, 
   3.8049437081083403`*^9}, {3.80494373815755*^9, 3.8049437554804845`*^9}, {
   3.804943818291054*^9, 3.8049439461207204`*^9}, {3.804943988284191*^9, 
   3.8049441120329466`*^9}, {3.804944149153311*^9, 3.8049445460132527`*^9}, 
   3.8049446397100863`*^9, 3.8049447814471426`*^9, {3.80495583421485*^9, 
   3.8049558373717475`*^9}, {3.804958508425351*^9, 3.8049585140467453`*^9}, {
   3.806666979367816*^9, 3.806666982421412*^9}, {3.806667018094829*^9, 
   3.806667030492073*^9}, {3.80666732711197*^9, 3.806667330241055*^9}, {
   3.806668408463332*^9, 3.806668409315189*^9}, {3.806668576123749*^9, 
   3.806668617155809*^9}, {3.806840439648428*^9, 3.806840450820388*^9}, {
   3.806846611276335*^9, 3.806846685862652*^9}, {3.806846725552578*^9, 
   3.806846726230507*^9}, {3.8069573372144814`*^9, 3.806957362431965*^9}, {
   3.8069928002018013`*^9, 3.8069928009867563`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"cf27eb01-07ea-4d00-85cf-77674b76f23d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "J"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "v"}], ")"}], "J"], " ", 
  RowBox[{"Hypergeometric2F1", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"J", "+", "\[CapitalDelta]"}], "2"], ",", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"J", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]12"}], 
      ")"}]}], ",", 
    RowBox[{"J", "+", "\[CapitalDelta]"}], ",", 
    RowBox[{"1", "-", "v"}]}], "]"}], " ", 
  SuperscriptBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], 
   FractionBox[
    RowBox[{"J", "-", "\[CapitalDelta]"}], "2"]]}]], "Output",
 CellChangeTimes->{{3.8049429838972387`*^9, 3.804943059974566*^9}, {
   3.8049431268353615`*^9, 3.8049431673452835`*^9}, 3.804943211479319*^9, {
   3.8049432790984793`*^9, 3.8049433337535763`*^9}, 3.8049434966215334`*^9, 
   3.8049435556245403`*^9, 3.804943602947528*^9, {3.8049436688946543`*^9, 
   3.8049436713724623`*^9}, 3.804943709122527*^9, {3.804943756098056*^9, 
   3.804943770697101*^9}, {3.8049438271441984`*^9, 3.804943863110597*^9}, 
   3.80494390014329*^9, 3.804943937158146*^9, 3.8049440111121416`*^9, {
   3.8049440580478888`*^9, 3.8049441122554684`*^9}, {3.804944182394931*^9, 
   3.8049442021170626`*^9}, {3.804944234038268*^9, 3.804944254213362*^9}, {
   3.8049442873612585`*^9, 3.804944295312905*^9}, {3.8049443512696*^9, 
   3.8049443718684196`*^9}, {3.8049444206099253`*^9, 3.8049444803358574`*^9}, 
   3.8049445105017443`*^9, 3.804944546757696*^9, 3.8049446405094843`*^9, 
   3.804944782727129*^9, 3.8049558382218227`*^9, {3.8049585099564934`*^9, 
   3.8049585149445295`*^9}, 3.806666925489592*^9, 3.806666983800249*^9, 
   3.806667031214471*^9, 3.806667342317081*^9, 3.806668618712387*^9, 
   3.806839733128665*^9, 3.8068402387837067`*^9, {3.8068467066383*^9, 
   3.806846727632441*^9}, 3.8069046067321167`*^9, 3.80693374791087*^9, 
   3.806957365346776*^9, 3.8069928038104153`*^9, {3.806993161681013*^9, 
   3.806993185732889*^9}, {3.807213119270709*^9, 3.807213131706581*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"045a2c55-c399-4b19-b781-b986645f1c56"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Five pt", "Subsubsection",
 CellChangeTimes->{{3.806840466944501*^9, 
  3.8068404681361017`*^9}},ExpressionUUID->"f227618e-eddb-4ac4-a21a-\
8e653d82b2ad"],

Cell["Five point", "Item",
 CellChangeTimes->{
  3.8066673462740726`*^9, {3.8066677122431707`*^9, 
   3.806667713691243*^9}},ExpressionUUID->"789e9e61-da99-4a80-b977-\
c2222302e54c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"V", "[", 
        RowBox[{"1", ",", "3", ",", "5"}], "]"}], 
       RowBox[{"J1", "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]], 
      SuperscriptBox[
       RowBox[{"V", "[", 
        RowBox[{"3", ",", "1", ",", "5"}], "]"}], 
       RowBox[{"J3", "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ")"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "3"}], "]"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "1", "]"}], ",", 
           RowBox[{"P", "[", "3", "]"}]}], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{
        "\[CapitalDelta]3", "+", "J3", "+", "\[CapitalDelta]1", "+", "J1", 
         "-", "\[CapitalDelta]5"}], "2"]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "1", "]"}], ",", 
           RowBox[{"P", "[", "5", "]"}]}], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{
        "\[CapitalDelta]1", "+", "J1", "-", "\[CapitalDelta]3", "-", "J3", 
         "+", "\[CapitalDelta]5"}], "2"]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "5", "]"}], ",", 
           RowBox[{"P", "[", "3", "]"}]}], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{
        "\[CapitalDelta]3", "+", "J3", "-", "\[CapitalDelta]1", "-", "J1", 
         "+", "\[CapitalDelta]5"}], "2"]]}], ")"}]}], "/.", 
   "fromEmbedingtoPhysi"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["2", "J3"], 
        RowBox[{"(", 
         RowBox[{"lightcone", "[", 
          RowBox[{
          "\[CapitalDelta]J3", ",", "J3", ",", "t3", ",", "pd3", ",", "x43", 
           ",", "0"}], "]"}], ")"}], "*", 
        RowBox[{"(", "%", ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x43", "*", "pd3", "*", "t3"}], "]"}], "X_"}], 
         "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{"X", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"P", "[", "3", "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"P", "[", "3", "]"}], "+", 
              RowBox[{"t3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "4", "]"}], "-", 
                 RowBox[{"P", "[", "3", "]"}]}], ")"}]}]}]}], "}"}]}], 
          ")"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"t3", "\[Rule]", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"z3", "\[Rule]", 
       RowBox[{
        RowBox[{"P", "[", "3", "]"}], "-", 
        RowBox[{"P", "[", "4", "]"}]}]}], "}"}]}], "//.", "ruleSimplscc"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Zeta", "[", "3", "]"}], "\[Rule]", "t3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["2", "J1"], 
            RowBox[{"(", 
             RowBox[{"lightcone", "[", 
              RowBox[{
              "\[CapitalDelta]J1", ",", "J1", ",", "t1", ",", "pd1", ",", 
               "x21", ",", "0"}], "]"}], ")"}], "*", 
            RowBox[{"(", "%", ")"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"x21", "*", "pd1", "*", "t1"}], "]"}], "X_"}], 
             "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{"X", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"P", "[", "1", "]"}], "\[Rule]", 
                 RowBox[{
                  RowBox[{"P", "[", "1", "]"}], "+", 
                  RowBox[{"t1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"P", "[", "2", "]"}], "-", 
                    RowBox[{"P", "[", "1", "]"}]}], ")"}]}]}]}], "}"}]}], 
              ")"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"z1", "\[Rule]", 
            RowBox[{
             RowBox[{"P", "[", "1", "]"}], "-", 
             RowBox[{"P", "[", "2", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"t1", "\[Rule]", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "}"}]}], "//.", 
        "ruleSimplscc"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Zeta", "[", "5", "]"}], "\[Rule]", "t1"}], "}"}]}], "/.", 
      "fromPtox"}], "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
     "&"}]}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integralRep5ptCheck", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"%", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[CapitalDelta]1", "-", "J1"}], "2"]}]]], 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[CapitalDelta]2", "-", "J2"}], "2"]}]]]}], "/.", 
         "tosymCrossratios5pt"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"re_", ",", "gt_"}], "]"}], "\[RuleDelayed]", "1"}], 
         "}"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
          SuperscriptBox[
           RowBox[{"Together", "[", "re", "]"}], "gt"]}], "}"}]}], "&"}]}], "//",
      "PowerExpand"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806846269117216*^9, 3.8068462699099817`*^9}, {
   3.806846410926673*^9, 3.8068465094315147`*^9}, {3.806846587804513*^9, 
   3.806846595988184*^9}, {3.806846751062251*^9, 3.8068467940614758`*^9}, {
   3.806847162037363*^9, 3.806847165191443*^9}, {3.8068560093478813`*^9, 
   3.80685604610527*^9}, {3.806856092476254*^9, 3.806856111039863*^9}, {
   3.806856141437994*^9, 3.8068561939081163`*^9}, {3.8069054868493156`*^9, 
   3.806905491393005*^9}, {3.806914254139249*^9, 3.8069142585668163`*^9}, 
   3.8069571932578897`*^9, {3.806957375185287*^9, 3.806957391550047*^9}, 
   3.806990207748844*^9, 3.806990237878749*^9, {3.8072131490672827`*^9, 
   3.807213149531577*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"f21acf2d-a5f2-424e-952e-1e4e58c27f5a"],

Cell["\<\
To make this check we have expanded in \[ScriptU][2] \[Rule] 0, this check \
can be done at subleading powers in \[ScriptU][2]\[Rule] 0\
\>", "Item",
 CellChangeTimes->{{3.807212980823743*^9, 
  3.807213059362444*^9}},ExpressionUUID->"9305b4f5-1718-4e4b-b347-\
f30034ea5886"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["integralRep5ptCheck", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[ScriptU]", "[", "2", "]"}]}], ")"}], 
          RowBox[{"m", "[", 
           RowBox[{"1", ",", "3"}], "]"}]]], "//", "Simplify"}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{
          RowBox[{"\[ScriptU]", "[", "2", "]"}], "\[Rule]", "1"}]}], "&"}]}], 
      "//", "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], "//", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{
      RowBox[{"Gamma", "[", "re_", "]"}], "\[RuleDelayed]", "1"}]}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["integralRep5pt", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[ScriptU]", "[", "2", "]"}]}], ")"}], 
            RowBox[{"m", "[", 
             RowBox[{"1", ",", "2"}], "]"}]]], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"t", "\[Rule]", "t1"}], ",", 
            RowBox[{"y", "->", "t3"}], ",", 
            RowBox[{"\[CapitalDelta]3", "\[Rule]", "\[CapitalDelta]5"}]}], 
           "}"}]}], "//", "Simplify"}], "//", 
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "2", "]"}], "\[Rule]", "1"}]}], "&"}]}],
        "//", "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Gamma", "[", "re_", "]"}], "\[RuleDelayed]", "1"}], "}"}]}], 
     "&"}]}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"J", "[", "1", "]"}], "]"}], "\[RuleDelayed]", 
         "\[CapitalDelta]1"}], ",", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"J", "[", "2", "]"}], "]"}], "\[Rule]", 
         "\[CapitalDelta]3"}], ",", 
        RowBox[{"\[CapitalDelta]3", "\[Rule]", "\[CapitalDelta]5"}]}], 
       "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"J", "[", "re_", "]"}], "\[RuleDelayed]", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<J\>\"", "<>", 
          RowBox[{"ToString", "[", "re", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "->", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}]}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["%%", "%"], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y", "\[Rule]", "t3"}], ",", 
       RowBox[{"\[CapitalDelta]J1", "\[Rule]", "\[CapitalDelta]1"}], ",", 
       RowBox[{"\[CapitalDelta]J3", "\[Rule]", "\[CapitalDelta]3"}]}], 
      "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]3", "->", "\[CapitalDelta]2"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"J3", "\[Rule]", "J2"}], "}"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{
  3.80690471851233*^9, {3.806904845016028*^9, 3.8069048712515*^9}, {
   3.806904941161594*^9, 3.806904946297044*^9}, {3.806905026201871*^9, 
   3.806905038376759*^9}, {3.806905084190105*^9, 3.8069050922051563`*^9}, {
   3.8069051249610453`*^9, 3.806905183672947*^9}, {3.806905258986408*^9, 
   3.806905261916871*^9}, 3.806905495944755*^9, {3.806905547022292*^9, 
   3.8069055502729692`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b7dd314d-884c-4d61-88df-c8239450818c"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.806904662390798*^9, 3.806904719788159*^9, {3.806904863326654*^9, 
   3.8069048831232967`*^9}, {3.8069049278235703`*^9, 
   3.8069049468410397`*^9}, {3.806905029129612*^9, 3.806905039008976*^9}, 
   3.8069050939993973`*^9, 3.806905125678933*^9, {3.806905163322164*^9, 
   3.806905184274867*^9}, 3.8069052726973877`*^9, 3.80690532358934*^9, {
   3.806905497484541*^9, 3.80690550285299*^9}, {3.806905547485836*^9, 
   3.80690555081046*^9}, 3.806914171082179*^9, 3.8069142923556547`*^9, 
   3.80691924867726*^9, 3.806990161647524*^9, 3.806990215504629*^9, {
   3.806990252055757*^9, 3.8069902555821037`*^9}, 3.8069932129835043`*^9, {
   3.8072131502473516`*^9, 3.807213170123958*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"2971d2a0-bc9c-4994-80d4-d400fac84a41"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["six point", "Subsubsection",
 CellChangeTimes->{{3.806840476281219*^9, 
  3.806840477554104*^9}},ExpressionUUID->"5670de57-db31-43da-b0ff-\
cd5cd40661d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"V", "[", 
        RowBox[{"1", ",", "3", ",", "5"}], "]"}], 
       RowBox[{"J1", "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}]], 
      SuperscriptBox[
       RowBox[{"V", "[", 
        RowBox[{"3", ",", "1", ",", "5"}], "]"}], 
       RowBox[{"J3", "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}]], 
      SuperscriptBox[
       RowBox[{"V", "[", 
        RowBox[{"5", ",", "1", ",", "3"}], "]"}], 
       RowBox[{"J5", "-", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "-", 
        RowBox[{"m", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ")"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "3"}], "]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ")"}], 
       RowBox[{"m", "[", 
        RowBox[{"3", ",", "5"}], "]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ")"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "5"}], "]"}]]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "1", "]"}], ",", 
           RowBox[{"P", "[", "3", "]"}]}], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{
        "\[CapitalDelta]3", "+", "J3", "+", "\[CapitalDelta]1", "+", "J1", 
         "-", "\[CapitalDelta]5", "-", "J5"}], "2"]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "1", "]"}], ",", 
           RowBox[{"P", "[", "5", "]"}]}], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{
        "\[CapitalDelta]1", "+", "J1", "-", "\[CapitalDelta]3", "-", "J3", 
         "+", "\[CapitalDelta]5", "+", "J5"}], "2"]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "5", "]"}], ",", 
           RowBox[{"P", "[", "3", "]"}]}], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{
        "\[CapitalDelta]3", "+", "J3", "-", "\[CapitalDelta]1", "-", "J1", 
         "+", "\[CapitalDelta]5", "+", "J5"}], "2"]]}]], "/.", 
    "fromEmbedingtoPhysi"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["2", "J5"], 
         RowBox[{"(", 
          RowBox[{"lightcone", "[", 
           RowBox[{
           "\[CapitalDelta]J5", ",", "J5", ",", "t5", ",", "pd5", ",", "x65", 
            ",", "0"}], "]"}], ")"}], "*", 
         RowBox[{"(", "%", ")"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x65", "*", "pd5", "*", "t5"}], "]"}], "X_"}], 
          "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{"X", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"P", "[", "5", "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"P", "[", "5", "]"}], "+", 
               RowBox[{"t5", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "6", "]"}], "-", 
                  RowBox[{"P", "[", "5", "]"}]}], ")"}]}]}]}], "}"}]}], 
           ")"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"z5", "\[Rule]", 
         RowBox[{
          RowBox[{"P", "[", "5", "]"}], "-", 
          RowBox[{"P", "[", "6", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"t5", "\[Rule]", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "}"}]}], "//.", "ruleSimplscc"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Zeta", "[", "5", "]"}], "\[Rule]", "t5"}], "}"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["2", "J3"], 
   RowBox[{"(", 
    RowBox[{"lightcone", "[", 
     RowBox[{
     "\[CapitalDelta]J3", ",", "J3", ",", "t3", ",", "pd3", ",", "x43", ",", 
      "0"}], "]"}], ")"}], "*", "%"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"%", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x43", "*", "pd3", "*", "t3"}], "]"}], "X_"}], 
          "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{"X", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"P", "[", "3", "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"P", "[", "3", "]"}], "+", 
               RowBox[{"t3", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "4", "]"}], "-", 
                  RowBox[{"P", "[", "3", "]"}]}], ")"}]}]}]}], "}"}]}], 
           ")"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"z3", "\[Rule]", 
         RowBox[{
          RowBox[{"P", "[", "3", "]"}], "-", 
          RowBox[{"P", "[", "4", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"t3", "\[Rule]", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "}"}]}], "//.", "ruleSimplscc"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Zeta", "[", "7", "]"}], "\[Rule]", "t3"}], "}"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["2", "J1"], 
   RowBox[{"(", 
    RowBox[{"lightcone", "[", 
     RowBox[{
     "\[CapitalDelta]J1", ",", "J1", ",", "t1", ",", "pd1", ",", "x21", ",", 
      "0"}], "]"}], ")"}], "*", "%"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"%", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"x21", "*", "pd1", "*", "t1"}], "]"}], "X_"}], 
             "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{"X", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"P", "[", "1", "]"}], "\[Rule]", 
                 RowBox[{
                  RowBox[{"P", "[", "1", "]"}], "+", 
                  RowBox[{"t1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"P", "[", "2", "]"}], "-", 
                    RowBox[{"P", "[", "1", "]"}]}], ")"}]}]}]}], "}"}]}], 
              ")"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"z1", "\[Rule]", 
            RowBox[{
             RowBox[{"P", "[", "1", "]"}], "-", 
             RowBox[{"P", "[", "2", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"t1", "\[Rule]", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "}"}]}], "//.", 
        "ruleSimplscc"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Zeta", "[", "9", "]"}], "\[Rule]", "t1"}], "}"}]}], "/.", 
      "fromPtox"}], "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
     "&"}]}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integralRep6ptCheck", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["%", 
           SuperscriptBox[
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[CapitalDelta]1", "-", "J1"}], "2"]}]]], "*", 
          FractionBox["1", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[CapitalDelta]3", "-", "J3"}], "2"]}]], 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"5", ",", "6"}], "]"}], 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[CapitalDelta]5", "-", "J5"}], "2"]}]]}]]}], "/.", 
         "tosymCrossratios6pt"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"re_", ",", "gt_"}], "]"}], "\[RuleDelayed]", "1"}], 
         "}"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
          SuperscriptBox[
           RowBox[{"Together", "[", "re", "]"}], "gt"]}], "}"}]}], "&"}]}], "//",
      "PowerExpand"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806671666891025*^9, 3.806671712053596*^9}, {
   3.806671743861869*^9, 3.806671779575801*^9}, {3.806674542942883*^9, 
   3.8066746536702127`*^9}, {3.806674704907992*^9, 3.8066747691648827`*^9}, {
   3.8066748138590727`*^9, 3.8066748544020853`*^9}, {3.80667493574485*^9, 
   3.806675084334708*^9}, {3.8067313091370163`*^9, 3.806731309994652*^9}, {
   3.8067317795686274`*^9, 3.806731841261104*^9}, 3.8067319164627132`*^9, {
   3.806731948341189*^9, 3.806732040772057*^9}, {3.806732091345167*^9, 
   3.80673209512752*^9}, {3.80673218398322*^9, 3.8067322167811613`*^9}, {
   3.806732527928423*^9, 3.8067327290790052`*^9}, {3.8067327798516073`*^9, 
   3.806732845858424*^9}, {3.806733228376968*^9, 3.806733310235107*^9}, {
   3.806738029864347*^9, 3.806738058573393*^9}, {3.8067381141238728`*^9, 
   3.806738124668408*^9}, {3.8067382862725067`*^9, 3.806738298671233*^9}, {
   3.8067605372063923`*^9, 3.8067605815318832`*^9}, {3.806856403729109*^9, 
   3.8068565307991037`*^9}, {3.806856695111369*^9, 3.8068566989560337`*^9}, {
   3.8068582680655937`*^9, 3.806858277731455*^9}, {3.8068588761178913`*^9, 
   3.80685890097719*^9}, {3.806860178975565*^9, 3.806860186397562*^9}, 
   3.80686276843366*^9, {3.806905604132031*^9, 3.806905606342404*^9}, {
   3.806918842749178*^9, 3.806918862494582*^9}, {3.806958848470747*^9, 
   3.8069588811285152`*^9}, 3.806990689954406*^9, 3.8069909477256727`*^9, 
   3.8069913575539303`*^9, {3.806992847408699*^9, 3.806992864687788*^9}, {
   3.806993268991247*^9, 3.8069932697949057`*^9}, {3.80699519967134*^9, 
   3.806995250414144*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"3c339dc5-d385-40fa-b7df-1ffe495ac4eb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"integralRep6pt", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
       RowBox[{"m", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "3", "]"}], "]"}], "\[Rule]", "\[CapitalDelta]J5"}],
       ",", 
      RowBox[{
       RowBox[{"J", "[", "3", "]"}], "\[Rule]", "J5"}], ",", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "1", "]"}], "]"}], "->", "\[CapitalDelta]J1"}], ",", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "2", "]"}], "]"}], "->", "\[CapitalDelta]J3"}]}], 
     "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"J", "[", "2", "]"}], "\[Rule]", "J3"}], ",", 
     RowBox[{
      RowBox[{"J", "[", "1", "]"}], "\[Rule]", "J1"}], ",", 
     RowBox[{
      RowBox[{"J", "[", "3", "]"}], "\[Rule]", "J5"}], ",", 
     RowBox[{"t", "\[Rule]", "t1"}], ",", 
     RowBox[{"y", "\[Rule]", "t3"}], ",", 
     RowBox[{"q", "\[Rule]", "t5"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"integralRep6ptCheck", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["%%", "%"], "/.", "tosymCrossratios6pt"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]J1", "\[Rule]", "\[CapitalDelta]1"}], ",", 
          RowBox[{"\[CapitalDelta]J3", "\[Rule]", "\[CapitalDelta]3"}], ",", 
          RowBox[{"\[CapitalDelta]J5", "\[Rule]", "\[CapitalDelta]5"}]}], 
         "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
         SuperscriptBox[
          RowBox[{"Together", "[", "re", "]"}], "gt"]}], "}"}]}], "//", 
      "PowerExpand"}], "//", "Simplify"}], "//", "Together"}], "//", 
   "PowerExpand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", "%", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "re_"}], ")"}], "gt_"], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "gt"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "re"}], ")"}], "gt"]}]}], ",", 
       RowBox[{
        SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
        SuperscriptBox[
         RowBox[{"Expand", "[", "re", "]"}], "gt"]}]}], "}"}]}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"J3", "\[Rule]", 
        RowBox[{"RandomInteger", "[", "]"}]}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"RandomInteger", "[", "]"}]}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"RandomInteger", "[", "]"}]}]}], "}"}]}], "&"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.806906356023107*^9, 3.806906397837594*^9}, {
  3.8069932645898647`*^9, 3.806993264977717*^9}, {3.806996222569262*^9, 
  3.8069962808291683`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"593d29c2-14c1-4464-b9f3-814714cac174"],

Cell[BoxData[
 SuperscriptBox["\[ImaginaryI]", 
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{
    "J1", "+", "J5", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]3", "+", 
     "\[CapitalDelta]5"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.806906369756194*^9, 3.806906398703108*^9}, 
   3.806919048492115*^9, 3.8069903439636507`*^9, 3.806990724992885*^9, 
   3.806990910652646*^9, 3.80699138445963*^9, 3.806992974641914*^9, 
   3.806993372664177*^9, 3.806993611192162*^9, 3.806993784042358*^9, 
   3.806996204548564*^9, {3.806996238698444*^9, 3.806996285689394*^9}, 
   3.8072132218411818`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"0e16068d-91d0-4806-8c0b-913828444ab5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Integral representation (written in the paper)", "Subsubsection",
 CellChangeTimes->{{3.8033963055942745`*^9, 3.8033963224545717`*^9}, {
  3.807213083020401*^9, 
  3.807213089105678*^9}},ExpressionUUID->"47b6e8c0-8137-45c8-93c2-\
438b522fab48"],

Cell["Five point function", "Item",
 CellChangeTimes->{{3.806906848882176*^9, 
  3.8069068523379927`*^9}},ExpressionUUID->"623491a2-9587-4d71-aa81-\
57fd18a1984a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalA]5pt", "[", 
    RowBox[{"u2_", ",", "u4_", ",", "u5_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "+", "y", "+", 
     RowBox[{"\[ScriptU]", "[", "5", "]"}], "-", 
     RowBox[{"y", " ", 
      RowBox[{"\[ScriptU]", "[", "5", "]"}]}], "+", 
     RowBox[{"y", " ", 
      RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptU]", "[", "2", "]"}], "\[Rule]", "u2"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptU]", "[", "4", "]"}], "\[Rule]", "u4"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptU]", "[", "5", "]"}], "\[Rule]", "u5"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalB]5pt", "[", 
    RowBox[{"u2_", ",", "u4_", ",", "u5_", ",", "y_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[ScriptU]", "[", "4", "]"}]}], ")"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y", "+", 
        RowBox[{"\[ScriptU]", "[", "5", "]"}], "-", 
        RowBox[{"y", " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}]}], "+", 
        RowBox[{"y", " ", 
         RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
            RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptU]", "[", "2", "]"}], "\[Rule]", "u2"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptU]", "[", "4", "]"}], "\[Rule]", "u4"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptU]", "[", "5", "]"}], "\[Rule]", "u5"}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.803396200078868*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"fe909f95-f055-42f2-95bb-fda2d04fc006"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"integralRep5pt", "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}]], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"J", "[", "1", "]"}]}], "-", 
        RowBox[{"J", "[", "2", "]"}], "+", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "1", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "1", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "2", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]}]], " ", 
      SuperscriptBox["y", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J", "[", "2", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]}]], " ", "*", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"J", "[", "1", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"J", "[", "2", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"J", "[", "1", "]"}], "+", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], "]"}], "2"], 
        " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"J", "[", "2", "]"}], "+", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], "]"}], 
         "2"]}]]}], ")"}]}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[DoubleStruckU]", "[", "1", "]"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"J", "[", "1", "]"}]}], "+", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[DoubleStruckU]", "[", "2", "]"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"J", "[", "2", "]"}]}], "+", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[ScriptU]", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
      RowBox[{"\[ScriptU]", "[", "5", "]"}]}], ")"}], 
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "2"}], "]"}]], 
   SuperscriptBox[
    RowBox[{"\[ScriptU]", "[", "4", "]"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]3"}], "-", 
       RowBox[{"J", "[", "1", "]"}], "+", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[ScriptU]", "[", "5", "]"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"J", "[", "2", "]"}]}], "+", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["%%", "%"], "//", "Simplify"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[DoubleStruckU]", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"\[ScriptU]", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[DoubleStruckU]", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"\[ScriptU]", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[DoubleStruckV]", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"\[ScriptU]", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[DoubleStruckV]", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"\[ScriptU]", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[DoubleStruckV]", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{"1", "-", "y"}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalA]5pt", "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "2", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "4", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", "y"}], "]"}], 
         RowBox[{
          RowBox[{"J", "[", "1", "]"}], "-", 
          RowBox[{"m", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"\[ScriptCapitalA]5pt", "[", 
            RowBox[{
             RowBox[{"\[ScriptU]", "[", "2", "]"}], ",", 
             RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
             RowBox[{"\[ScriptU]", "[", "4", "]"}], ",", "t"}], "]"}]}], 
          ")"}], 
         RowBox[{
          RowBox[{"J", "[", "2", "]"}], "-", 
          RowBox[{"m", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalB]5pt", "[", 
           RowBox[{
            RowBox[{"\[ScriptU]", "[", "2", "]"}], ",", 
            RowBox[{"\[ScriptU]", "[", "4", "]"}], ",", 
            RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", "y", ",", "t"}], 
           "]"}], ")"}], 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]3", "-", 
            RowBox[{"J", "[", "1", "]"}], "-", 
            RowBox[{"J", "[", "2", "]"}], "-", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[DoubleStruckU]", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"\[ScriptU]", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[DoubleStruckU]", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"\[ScriptU]", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[DoubleStruckV]", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"\[ScriptU]", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[DoubleStruckV]", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"\[ScriptU]", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[DoubleStruckV]", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], "}"}]}], "//", 
    "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8033894013854914`*^9, 3.803389428174815*^9}, {
   3.8033970998095284`*^9, 3.803397100975224*^9}, {3.8033971332248945`*^9, 
   3.8033972024637136`*^9}, {3.8033974404607086`*^9, 
   3.8033956705209503`*^9}, {3.8033957541375427`*^9, 
   3.8033957839972105`*^9}, {3.803534541737197*^9, 3.8035345425525427`*^9}, {
   3.8035345783399925`*^9, 3.8035346299544535`*^9}, {3.8035346821428537`*^9, 
   3.8035347106394844`*^9}, {3.8035347734879208`*^9, 3.8035347739207554`*^9}, 
   3.8035348410391483`*^9, {3.803534883329636*^9, 3.803534909967601*^9}, {
   3.8069068038292913`*^9, 3.806906811726364*^9}, 3.8069144178808107`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"5e8e70c9-5a89-4ce5-beee-714b69172e7c"],

Cell[BoxData[
 SuperscriptBox["2", 
  RowBox[{
   RowBox[{"J", "[", "1", "]"}], "+", 
   RowBox[{"J", "[", "2", "]"}], "-", 
   RowBox[{"m", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.803389428536324*^9, {3.8033971356923265`*^9, 3.803397167340737*^9}, {
   3.803397197433228*^9, 3.803397202792807*^9}, {3.8033974451319327`*^9, 
   3.803397451069745*^9}, {3.803397483195191*^9, 3.803395671024604*^9}, {
   3.803395779784011*^9, 3.803395784384242*^9}, 3.8033962049278946`*^9, 
   3.803534543569584*^9, {3.8035346019928265`*^9, 3.803534630560197*^9}, {
   3.8035346956534777`*^9, 3.803534711712674*^9}, 3.8035347747587433`*^9, 
   3.8035348075619783`*^9, 3.803534842385852*^9, {3.80353488527956*^9, 
   3.8035349107714524`*^9}, 3.803818432892309*^9, 3.803821298696838*^9, 
   3.8038288847838273`*^9, 3.804091197974358*^9, 3.8060680238425703`*^9, 
   3.8064867453183746`*^9, 3.806546477843083*^9, 3.806906813871552*^9, 
   3.8069144186126823`*^9, 3.807213279255178*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"1ba061fc-aea2-47f9-a3b7-645e6e38286f"]
}, Open  ]],

Cell["Six point function", "Item",
 CellChangeTimes->{{3.806906898600231*^9, 
  3.806906901934026*^9}},ExpressionUUID->"f82f3d7d-f3fc-45b6-b1dd-\
25ad642b9959"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalB]6pt", "[", 
    RowBox[{
    "U1_", ",", "U2_", ",", "U3_", ",", "u2_", ",", "u6_", ",", "q_", ",", 
     "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "q"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"y", "*", 
         RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
      RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "q"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}]}], "+", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
      RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
      RowBox[{"\[ScriptU]", "[", "6", "]"}], " ", 
      RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], "+", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", 
         RowBox[{"\[ScriptU]", "[", "6", "]"}]}]}], ")"}], " ", 
      RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], " ", 
      RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], "\[RuleDelayed]", "U1"}],
       ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], "\[RuleDelayed]", "U2"}],
       ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], "\[RuleDelayed]", "U3"}],
       ",", 
      RowBox[{
       RowBox[{"\[ScriptU]", "[", "2", "]"}], "\[Rule]", "u2"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptU]", "[", "6", "]"}], "\[Rule]", "u6"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalA]6pt", "[", 
    RowBox[{"U1_", ",", "U2_", ",", "u2_", ",", "t_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], "-", 
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
       RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], "+", 
      RowBox[{"t", " ", 
       RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", 
          RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}]}], ")"}]}]}], 
     RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], "\[RuleDelayed]", "U1"}],
       ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], "\[RuleDelayed]", "U2"}],
       ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], "\[RuleDelayed]", "U3"}],
       ",", 
      RowBox[{
       RowBox[{"\[ScriptU]", "[", "2", "]"}], "\[Rule]", "u2"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptU]", "[", "6", "]"}], "\[Rule]", "u6"}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.803391644266119*^9, 3.8033917017469482`*^9}, {
   3.8033918297575254`*^9, 3.803391831721321*^9}, {3.8035432874819217`*^9, 
   3.803543293680953*^9}, 3.803545570197872*^9, {3.803545737077073*^9, 
   3.803545737419136*^9}, {3.803546006134863*^9, 3.8035460079469833`*^9}, {
   3.8035461172980237`*^9, 3.8035461209732227`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"7d533403-6df5-4291-8608-b36c99ecfe81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"blockint6pt", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalA]6pt", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], ",", 
        RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], ",", 
        RowBox[{"\[ScriptU]", "[", "2", "]"}], ",", 
        RowBox[{"t", "[", "1", "]"}], ",", 
        RowBox[{"t", "[", "2", "]"}]}], "]"}], ")"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"J", "[", "1", "]"}]}], "-", 
        RowBox[{"J", "[", "2", "]"}], "-", 
        RowBox[{"J", "[", "3", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"m", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"m", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "-", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "2", "]"}], "]"}], "+", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}]], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalA]6pt", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], ",", 
        RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], ",", 
        RowBox[{"\[ScriptU]", "[", "4", "]"}], ",", 
        RowBox[{"t", "[", "2", "]"}], ",", 
        RowBox[{"t", "[", "3", "]"}]}], "]"}], ")"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"J", "[", "1", "]"}]}], "-", 
        RowBox[{"J", "[", "2", "]"}], "-", 
        RowBox[{"J", "[", "3", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"m", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"m", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "+", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}]], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalA]6pt", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], ",", 
        RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], ",", 
        RowBox[{"\[ScriptU]", "[", "6", "]"}], ",", 
        RowBox[{"t", "[", "3", "]"}], ",", 
        RowBox[{"t", "[", "1", "]"}]}], "]"}], ")"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"J", "[", "1", "]"}]}], "-", 
        RowBox[{"J", "[", "2", "]"}], "-", 
        RowBox[{"J", "[", "3", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"m", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"m", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "-", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "1", "]"}], "]"}], "+", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}]], 
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"\[ScriptCapitalB]6pt", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], ",", 
        RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], ",", 
        RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], ",", 
        RowBox[{"\[ScriptU]", "[", "4", "]"}], ",", 
        RowBox[{"\[ScriptU]", "[", "2", "]"}], ",", 
        RowBox[{"t", "[", "1", "]"}], ",", 
        RowBox[{"t", "[", "3", "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"J", "[", "2", "]"}], "-", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"m", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}]], ")"}], 
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"\[ScriptCapitalB]6pt", "[", 
         RowBox[{
          RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], ",", 
          RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], ",", 
          RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], ",", 
          RowBox[{"\[ScriptU]", "[", "6", "]"}], ",", 
          RowBox[{"\[ScriptU]", "[", "4", "]"}], ",", 
          RowBox[{"t", "[", "2", "]"}], ",", 
          RowBox[{"t", "[", "1", "]"}]}], "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"J", "[", "3", "]"}], "-", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "-", 
       RowBox[{"m", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}]], ")"}], 
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"\[ScriptCapitalB]6pt", "[", 
         RowBox[{
          RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], ",", 
          RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], ",", 
          RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], ",", 
          RowBox[{"\[ScriptU]", "[", "2", "]"}], ",", 
          RowBox[{"\[ScriptU]", "[", "6", "]"}], ",", 
          RowBox[{"t", "[", "3", "]"}], ",", 
          RowBox[{"t", "[", "2", "]"}]}], "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"J", "[", "1", "]"}], "-", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}]], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.803391717793683*^9, 3.8033917406312003`*^9}, {
   3.8033917817648907`*^9, 3.803391852215042*^9}, {3.80339198127208*^9, 
   3.8033920503517003`*^9}, {3.8033920928170786`*^9, 
   3.8033921450853434`*^9}, {3.8033922161930494`*^9, 
   3.8033922197687645`*^9}, {3.8033925796664095`*^9, 
   3.8033925952104874`*^9}, {3.803392647182804*^9, 3.8033926846808167`*^9}, {
   3.8033939748874435`*^9, 3.803394004886553*^9}, {3.8033942887224874`*^9, 
   3.803394291070714*^9}, {3.803394442016947*^9, 3.8033944748193216`*^9}, {
   3.803396860542068*^9, 3.803396868640788*^9}, 3.803397472688565*^9, {
   3.803543154234316*^9, 3.8035431576701317`*^9}, {3.803543297200842*^9, 
   3.803543297625729*^9}, {3.803545850100522*^9, 3.803545863357673*^9}, {
   3.803545947115122*^9, 3.803545953165733*^9}, {3.8035459926016874`*^9, 
   3.803546017559391*^9}, {3.803546906548769*^9, 3.8035469114757156`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"852a0c79-2821-4e71-be69-7d90f662fd33"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"blockint6pt", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"integralRep6pt", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"J", "[", "1", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"J", "[", "2", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"J", "[", "3", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "3", "]"}], "]"}]}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], 
         RowBox[{
          FractionBox[
           RowBox[{"J", "[", "3", "]"}], "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "3", "]"}], "]"}]}], "-", "1"}]], " ", 
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox[
           RowBox[{"J", "[", "3", "]"}], "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "3", "]"}], "]"}]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "t"}], ")"}], 
         RowBox[{
          FractionBox[
           RowBox[{"J", "[", "1", "]"}], "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "1", "]"}], "]"}]}], "-", "1"}]], " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"J", "[", "1", "]"}], "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"J", "[", "1", "]"}], "]"}]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}], 
           RowBox[{
            FractionBox[
             RowBox[{"J", "[", "2", "]"}], "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"J", "[", "2", "]"}], "]"}]}], "-", "1"}]], " ", 
          SuperscriptBox["y", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"J", "[", "2", "]"}], "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"J", "[", "2", "]"}], "]"}]}]}]], " "}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"J", "[", "1", "]"}], "+", 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], "]"}], "2"], 
          " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"J", "[", "2", "]"}], "+", 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], "]"}], "2"], 
          " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"J", "[", "3", "]"}], "+", 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}], "]"}], 
           "2"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"m", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "+", 
          RowBox[{"m", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}]]}], ")"}]}], "//", "Together"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
        RowBox[{"PowerExpand", "[", 
         SuperscriptBox[
          RowBox[{"Together", "[", "re", "]"}], "gt"], "]"}]}], "}"}]}], 
     "&"}]}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"%", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[DoubleStruckU]", "[", "1", "]"}], "\[Rule]", 
           RowBox[{"\[ScriptU]", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[DoubleStruckU]", "[", "2", "]"}], "\[Rule]", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[DoubleStruckU]", "[", "3", "]"}], "\[Rule]", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[DoubleStruckV]", "[", "1", "]"}], "\[Rule]", 
           RowBox[{"\[ScriptU]", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[DoubleStruckV]", "[", "2", "]"}], "\[Rule]", 
           RowBox[{"\[ScriptU]", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[DoubleStruckV]", "[", "3", "]"}], "\[Rule]", 
           RowBox[{"\[ScriptU]", "[", "6", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[DoubleStruckW]", "[", "1", "]"}], "\[Rule]", 
           RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[DoubleStruckW]", "[", "2", "]"}], "\[Rule]", 
           RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[DoubleStruckW]", "[", "3", "]"}], "\[Rule]", 
           RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}]}], "}"}]}], ")"}], 
      "/", "%%"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", "1", "]"}], "\[Rule]", "t"}], ",", 
       RowBox[{
        RowBox[{"t", "[", "2", "]"}], "\[Rule]", "y"}], ",", 
       RowBox[{
        RowBox[{"t", "[", "3", "]"}], "\[Rule]", "q"}]}], "}"}]}], "//", 
    "FullSimplify"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["%", 
       RowBox[{"(", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[ScriptU]", "[", "1", "]"}], 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"J", "[", "1", "]"}]}], "+", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptU]", "[", "3", "]"}], 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"J", "[", "2", "]"}]}], "+", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptU]", "[", "5", "]"}], 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"J", "[", "3", "]"}]}], "+", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}]]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], 
           RowBox[{"J", "[", "1", "]"}]], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], 
           RowBox[{"J", "[", "3", "]"}]], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], 
           RowBox[{"J", "[", "2", "]"}]]}]], ")"}]], "*", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptU]", "[", "2", "]"}], "-", 
            RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], 
              RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], ")"}], 
            RowBox[{"-", "1"}]]], ")"}], 
         RowBox[{"m", "[", 
          RowBox[{"1", ",", "2"}], "]"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptU]", "[", "6", "]"}], "-", 
            RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], 
              RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], ")"}], 
            RowBox[{"-", "1"}]]], ")"}], 
         RowBox[{"m", "[", 
          RowBox[{"1", ",", "3"}], "]"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptU]", "[", "4", "]"}], "-", 
            RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], 
              RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], ")"}], 
            RowBox[{"-", "1"}]]], ")"}], 
         RowBox[{"m", "[", 
          RowBox[{"2", ",", "3"}], "]"}]]}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
       RowBox[{"PowerExpand", "[", 
        SuperscriptBox[
         RowBox[{"Together", "[", "re", "]"}], "gt"], "]"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"e", "\[Rule]", "1"}], "}"}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.803397478163633*^9, 3.803397637838653*^9}, {
   3.803543046346376*^9, 3.803543076784539*^9}, {3.8035431904841433`*^9, 
   3.8035431918884077`*^9}, {3.8035432321599913`*^9, 3.8035432419497895`*^9}, 
   3.8035456475428095`*^9, {3.80354620699971*^9, 3.8035462333792753`*^9}, {
   3.8035463519020367`*^9, 3.803546357187248*^9}, {3.8035464158827367`*^9, 
   3.8035464587434444`*^9}, 3.8035465428500752`*^9, {3.803576737717366*^9, 
   3.8035767751731396`*^9}, {3.8069070075227137`*^9, 3.806907017859873*^9}, 
   3.8072132938393927`*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"03f8a39d-2740-4f3c-8657-63198a56e94e"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.803397485832163*^9, 3.8033975181320257`*^9}, 
   3.803397555008443*^9, {3.8033976034349566`*^9, 3.803397643223959*^9}, {
   3.8035430663418627`*^9, 3.8035430808972006`*^9}, 3.8035431744545913`*^9, 
   3.8035432053320093`*^9, 3.803543254782858*^9, 3.803543351807887*^9, 
   3.8035456193907967`*^9, 3.803545693316203*^9, 3.8035457548931556`*^9, 
   3.80354591000612*^9, 3.803545996198823*^9, 3.803546068537772*^9, 
   3.8035461758196297`*^9, 3.8035462703700886`*^9, 3.8035463193819976`*^9, 
   3.803546402523964*^9, 3.8035465030251985`*^9, 3.8035465913231487`*^9, 
   3.803576773438531*^9, 3.803576823706278*^9, 3.8038184797659082`*^9, 
   3.803821339506174*^9, 3.8038289351906385`*^9, 3.80409124030352*^9, 
   3.806068054692874*^9, 3.8064867857544465`*^9, 3.806546509231576*^9, 
   3.806906898911203*^9, 3.806907018642436*^9, {3.807213283426989*^9, 
   3.8072132955526867`*^9}},
 CellLabel->"Out[69]=",ExpressionUUID->"c5629713-eae1-4fd6-867b-b00613ef7f53"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion in cross ratios", "Subsection",
 CellChangeTimes->{{3.806917048323159*^9, 
  3.80691705886616*^9}},ExpressionUUID->"3950e9e3-ddbf-428a-82b4-\
7d94c1e876c6"],

Cell[CellGroupData[{

Cell["Expansions around a point (conformal blocks as sums of 2F1)", \
"Subsubsection",
 CellChangeTimes->{{3.8031201037346926`*^9, 3.803120110486754*^9}, {
  3.806907063664392*^9, 
  3.806907088886017*^9}},ExpressionUUID->"06e20bb7-494f-4930-be3f-\
19291367ef3f"],

Cell["\<\
Here we use other (than the ones in the paper) set of cross ratios that are \
more appropriate to expand conformal blocks\
\>", "Item",
 CellChangeTimes->{{3.8069972536808023`*^9, 3.8069972784647512`*^9}, {
  3.807249310199914*^9, 
  3.807249315921132*^9}},ExpressionUUID->"744f519d-c297-46cb-a9c7-\
33fed70f0d05"],

Cell[CellGroupData[{

Cell[BoxData["integralRep5pt"], "Input",
 CellChangeTimes->{3.807215712736959*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"06b00c90-e1f0-468e-9428-e86951af6b28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"m", "[", 
      RowBox[{"1", ",", "2"}], "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"J", "[", "1", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"J", "[", "1", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"J", "[", "2", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]}]], " ", 
    SuperscriptBox["y", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"J", "[", "2", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"J", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"J", "[", "1", "]"}], "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"J", "[", "2", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"J", "[", "2", "]"}], "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptU]", "[", "1", "]"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"J", "[", "1", "]"}]}], "+", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ScriptU]", "[", "2", "]"}]}], ")"}], 
     RowBox[{"m", "[", 
      RowBox[{"1", ",", "2"}], "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptU]", "[", "3", "]"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"J", "[", "2", "]"}]}], "+", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptU]", "[", "4", "]"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[CapitalDelta]3"}], "-", 
        RowBox[{"J", "[", "1", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"m", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"\[ScriptU]", "[", "5", "]"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"J", "[", "2", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"m", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[ScriptU]", "[", "4", "]"}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", "[", "4", "]"}], "+", 
       RowBox[{"t", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
           RowBox[{"\[ScriptU]", "[", "4", "]"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptU]", "[", "5", "]"}]}], "+", 
       RowBox[{"t", " ", 
        RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]3", "-", 
        RowBox[{"J", "[", "1", "]"}], "-", 
        RowBox[{"J", "[", "2", "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ScriptU]", "[", "4", "]"}], "+", 
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[ScriptU]", "[", "4", "]"}], "+", 
          RowBox[{"\[ScriptU]", "[", "5", "]"}], "-", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
           RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"J", "[", "2", "]"}], "-", 
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[ScriptU]", "[", "4", "]"}], "+", 
          RowBox[{"\[ScriptU]", "[", "5", "]"}], "-", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
           RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"J", "[", "1", "]"}], "-", 
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"J", "[", "1", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"J", "[", "2", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], "]"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8072157027126102`*^9, 3.8072157133203506`*^9}},
 CellLabel->
  "Out[116]=",ExpressionUUID->"4e52a676-1f12-4973-86e3-6ee2a392d069"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["expansionFiveptu3"], "Input",
 CellLabel->
  "In[117]:=",ExpressionUUID->"4fa77eee-1c8b-45ce-b8bf-479f4d682338"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"mm3", "+", 
      RowBox[{"J", "[", "1", "]"}], "+", 
      RowBox[{"J", "[", "2", "]"}], "-", 
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]], " ", 
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "mm3"}], "-", "\[CapitalDelta]3", "+", 
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
        RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " ", 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "1", "]"}], "-", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ",", "mm2"}], "]"}], " ", 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "2", "]"}], "-", 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ",", "mm1"}], "]"}], " ", 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]3", "-", 
         RowBox[{"J", "[", "1", "]"}], "-", 
         RowBox[{"J", "[", "2", "]"}], "-", 
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}], ",", "mm3"}], 
     "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"mm1", "+", "mm3", "+", 
      FractionBox[
       RowBox[{"J", "[", "1", "]"}], "2"], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "1", "]"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"J", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"J", "[", "1", "]"}], "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"mm2", "+", "mm3", "+", 
      FractionBox[
       RowBox[{"J", "[", "2", "]"}], "2"], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "2", "]"}], "]"}]}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"J", "[", "2", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"J", "[", "2", "]"}], "]"}]}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "mm1"}], "+", 
         RowBox[{"2", " ", "mm3"}], "-", "\[CapitalDelta]3", "+", 
         RowBox[{"J", "[", "1", "]"}], "-", 
         RowBox[{"J", "[", "2", "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"m", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "mm1"}], "+", 
         RowBox[{"2", " ", "mm3"}], "+", 
         RowBox[{"J", "[", "1", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"mm1", "+", "mm3", "+", 
       RowBox[{"J", "[", "1", "]"}], "+", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"u", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "mm2"}], "+", 
         RowBox[{"2", " ", "mm3"}], "-", "\[CapitalDelta]3", "-", 
         RowBox[{"J", "[", "1", "]"}], "+", 
         RowBox[{"J", "[", "2", "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"m", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "mm2"}], "+", 
         RowBox[{"2", " ", "mm3"}], "+", 
         RowBox[{"J", "[", "2", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"mm2", "+", "mm3", "+", 
       RowBox[{"J", "[", "2", "]"}], "+", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"u", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", "1", "]"}], 
     RowBox[{"mm1", "+", "mm3", "+", 
      RowBox[{"J", "[", "1", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", "2", "]"}], 
     RowBox[{"mm2", "+", "mm3", "+", 
      RowBox[{"J", "[", "2", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"u", "[", "3", "]"}], 
     RowBox[{"mm1", "+", "mm2", "+", "mm3", "+", 
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"u", "[", "2", "]"}], "+", 
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "2", "]"}], "-", 
          RowBox[{
           RowBox[{"u", "[", "2", "]"}], " ", 
           RowBox[{"u", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"J", "[", "2", "]"}]}], "+", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"J", "[", "1", "]"}], "+", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"mm1", "+", "mm3", "+", 
      RowBox[{"J", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"J", "[", "1", "]"}], "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"J", "[", "2", "]"}], "+", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"mm2", "+", "mm3", "+", 
      RowBox[{"J", "[", "2", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"J", "[", "2", "]"}], "]"}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.807215747657127*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"006a3fb1-fe4e-45a1-94ed-f4d72ffadaa0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"expansionFiveptu3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    FractionBox["integralRep5pt", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]", "[", "1", "]"}], 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"J", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]", "[", "3", "]"}], 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"J", "[", "2", "]"}]}], "+", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], " "}]], "/.",
                     "fromnewtoOldCross5pt"}], "//", "Simplify"}], ")"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["re_", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"u", "[", "2", "]"}]}], ")"}]], ")"}], "gt_"], 
                   "\[RuleDelayed]", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "re"}], ")"}], "gt"], "*", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"u", "[", "2", "]"}]}], ")"}], 
                    RowBox[{"-", "gt"}]]}]}], "}"}]}], "//.", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "re_"}], ")"}], "gt_"}], ")"}], 
                   "hy_"], "\[RuleDelayed]", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "re"}], ")"}], "hy"], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "gt"}], ")"}], "hy"]}]}], "}"}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"u", "[", "re_", "]"}], "*", "hu_"}], ")"}], 
                  "ju_"], "\[RuleDelayed]", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"u", "[", "re", "]"}], "ju"], 
                  SuperscriptBox["hu", "ju"]}]}], "}"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "re_"}], ")"}], ")"}], "hy_"], 
                "\[RuleDelayed]", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "re"}], ")"}], "hy"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "hy"]}]}], "}"}]}], "//", 
             "Simplify"}], ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"t", " ", 
                  RowBox[{"u", "[", "1", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"u", "[", "3", "]"}]}], ")"}]}]}], ")"}], 
               RowBox[{
                RowBox[{"J", "[", "2", "]"}], "-", 
                RowBox[{"m", "[", 
                 RowBox[{"1", ",", "2"}], "]"}]}]], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"t", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}]}]}], ")"}], 
                  RowBox[{
                   RowBox[{"J", "[", "2", "]"}], "-", 
                   RowBox[{"m", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}]], "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"J", "[", "2", "]"}], "-", 
                    RowBox[{"m", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ",", "mm"}], "]"}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    RowBox[{"t", " ", 
                    RowBox[{"u", "[", "1", "]"}], 
                    RowBox[{"u", "[", "3", "]"}]}], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", " ", 
                    RowBox[{"u", "[", "1", "]"}]}]}], ")"}]], ")"}], "mm"]}], 
                "/.", 
                RowBox[{"{", 
                 RowBox[{"mm", "\[Rule]", "mm1"}], "}"}]}], ")"}]}], ",", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"y", " ", 
                  RowBox[{"u", "[", "2", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"u", "[", "3", "]"}]}], ")"}]}]}], ")"}], 
               RowBox[{
                RowBox[{"J", "[", "1", "]"}], "-", 
                RowBox[{"m", "[", 
                 RowBox[{"1", ",", "2"}], "]"}]}]], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"y", " ", 
                    RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
                  RowBox[{
                   RowBox[{"J", "[", "1", "]"}], "-", 
                   RowBox[{"m", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}]], "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"J", "[", "1", "]"}], "-", 
                    RowBox[{"m", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ",", "mm"}], "]"}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    RowBox[{"y", " ", 
                    RowBox[{"u", "[", "2", "]"}], 
                    RowBox[{"u", "[", "3", "]"}]}], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"y", " ", 
                    RowBox[{"u", "[", "2", "]"}]}]}], ")"}]], ")"}], "mm"]}], 
                "/.", 
                RowBox[{"{", 
                 RowBox[{"mm", "\[Rule]", "mm2"}], "}"}]}], ")"}]}], ",", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"y", " ", 
                  RowBox[{"u", "[", "2", "]"}]}], "-", 
                 RowBox[{"t", " ", 
                  RowBox[{"u", "[", "1", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"y", " ", 
                    RowBox[{"u", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"u", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]3", "-", 
                  RowBox[{"J", "[", "1", "]"}], "-", 
                  RowBox[{"J", "[", "2", "]"}], "-", 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], 
              "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"t", " ", 
                    RowBox[{"u", "[", "1", "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", " ", 
                    RowBox[{"u", "[", "2", "]"}]}]}], ")"}]}], ")"}], 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]3", "-", 
                    RowBox[{"J", "[", "1", "]"}], "-", 
                    RowBox[{"J", "[", "2", "]"}], "-", 
                    RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
                    RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], 
                  "*", 
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]3", "-", 
                    RowBox[{"J", "[", "1", "]"}], "-", 
                    RowBox[{"J", "[", "2", "]"}], "-", 
                    RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
                    RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}], 
                    ",", "m"}], "]"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox[
                    RowBox[{"t", " ", "y", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"u", "[", "2", "]"}], 
                    RowBox[{"u", "[", "3", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"t", " ", 
                    RowBox[{"u", "[", "1", "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", " ", 
                    RowBox[{"u", "[", "2", "]"}]}]}], ")"}]}]], ")"}], "m"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"m", "\[Rule]", "mm3"}], "}"}]}], ")"}]}]}], "}"}]}],
           "//", "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"t", " ", 
                 RowBox[{"u", "[", "1", "]"}]}]}], ")"}], "re1_"], 
             "\[RuleDelayed]", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", " ", 
                  RowBox[{"u", "[", "1", "]"}]}]}], ")"}], "re1"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "re1"]}]}], ",", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"y", " ", 
                 RowBox[{"u", "[", "2", "]"}]}]}], ")"}], "re1_"], ":>", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"y", " ", 
                  RowBox[{"u", "[", "2", "]"}]}]}], ")"}], "re1"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "re1"]}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "t_"}], ")"}], "hy_"], 
           "\[RuleDelayed]", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "hy"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], "hy"]}]}], "}"}]}], "&"}]}], "//",
       "Simplify"}], "//", 
     RowBox[{
      RowBox[{"#", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"hy_", "*", 
              RowBox[{"u", "[", "ju_", "]"}]}]}], ")"}], "po_"], 
          SuperscriptBox["hy_", "qw_"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "hy_"}], ")"}], "nm_"]}], "\[RuleDelayed]", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "nm"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "qw"}], "]"}]}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "nm", "+", "qw"}], "]"}]], 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"-", "po"}], ",", 
            RowBox[{"qw", "+", "1"}], ",", 
            RowBox[{"nm", "+", "1", "+", "qw", "+", "1"}], ",", 
            RowBox[{"u", "[", "ju", "]"}]}], "]"}]}]}], "}"}]}], "&"}]}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8031326026237183`*^9, 3.8031326049500093`*^9}, {
   3.8031327221666107`*^9, 3.80313272857918*^9}, {3.803137039485278*^9, 
   3.803137287476413*^9}, {3.8031373915969625`*^9, 3.803137460934493*^9}, 
   3.80313749623877*^9, {3.8031375341586666`*^9, 3.803137535577523*^9}, {
   3.803137631328807*^9, 3.803137759748485*^9}, {3.8031377917799015`*^9, 
   3.803137809416952*^9}, 3.803137928373353*^9, {3.80321469157598*^9, 
   3.803214698657239*^9}, {3.806907097158352*^9, 3.806907112258276*^9}, 
   3.806907166560895*^9, {3.8069078164308853`*^9, 3.8069078176184063`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"13f0d32c-cc2d-4a2e-80f2-bd2bbe7a2c29"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expansionSixptui", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 FractionBox["integralRep6pt", 
                  RowBox[{"Times", "@@", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]", "[", "#", "]"}], 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"J", "[", 
                    FractionBox[
                    RowBox[{"#", "+", "1"}], "2"], "]"}]}], "+", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", 
                    FractionBox[
                    RowBox[{"#", "+", "1"}], "2"], "]"}], "]"}]}], ")"}]}]], 
                    "&"}], "/@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"Range", "[", "3", "]"}]}], "-", "1"}], ")"}]}], 
                    ")"}]}]], "/.", "fromnewtoOldCross6pt"}], "//", 
                "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], "//", 
             RowBox[{
              RowBox[{"#", "/.", 
               RowBox[{"{", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "gt_"}], ")"}], "hy_"], 
                 "\[RuleDelayed]", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "hy"], "*", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "gt"}], ")"}], "hy"]}]}], "}"}]}], 
              "&"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u", "[", "6", "]"}], 
              RowBox[{"m", "[", 
               RowBox[{"2", ",", "3"}], "]"}]], 
             SuperscriptBox[
              RowBox[{"u", "[", "5", "]"}], 
              RowBox[{"m", "[", 
               RowBox[{"1", ",", "3"}], "]"}]], 
             SuperscriptBox[
              RowBox[{"u", "[", "4", "]"}], 
              RowBox[{"J", "[", "3", "]"}]], 
             SuperscriptBox[
              RowBox[{"u", "[", "1", "]"}], 
              RowBox[{"J", "[", "1", "]"}]], 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], 
              RowBox[{"J", "[", "2", "]"}]], " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "3", "]"}], 
              RowBox[{"m", "[", 
               RowBox[{"1", ",", "2"}], "]"}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"u", "[", "4", "]"}]}], ")"}], 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "3", "]"}], "]"}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"u", "[", "2", "]"}]}], ")"}], 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "2", "]"}], "]"}]]}], " ", ")"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
           SuperscriptBox[
            RowBox[{"Collect", "[", 
             RowBox[{"re", ",", 
              RowBox[{"u", "[", "3", "]"}]}], "]"}], "gt"]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"gt_", "+", 
             RowBox[{"hy_", "*", 
              RowBox[{"u", "[", "3", "]"}]}]}], ")"}], "re_"], 
          "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["gt", 
              RowBox[{"re", "-", "ma"}]], 
             RowBox[{"Binomial", "[", 
              RowBox[{"re", ",", "ma"}], "]"}], 
             SuperscriptBox["hy", "ma"], 
             SuperscriptBox[
              RowBox[{"u", "[", "3", "]"}], "ma"]}], "/.", 
            RowBox[{"{", 
             RowBox[{"ma", "->", 
              RowBox[{"mm", "[", 
               RowBox[{"Unique", "[", "\"\<u3u\>\"", "]"}], "]"}]}], "}"}]}], 
           ")"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
         SuperscriptBox[
          RowBox[{"Collect", "[", 
           RowBox[{"re", ",", 
            RowBox[{"u", "[", "5", "]"}]}], "]"}], "gt"]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gt_", "+", 
           RowBox[{"hy_", "*", 
            RowBox[{"u", "[", "5", "]"}]}]}], ")"}], "re_"], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["gt", 
            RowBox[{"re", "-", "ma"}]], 
           RowBox[{"Binomial", "[", 
            RowBox[{"re", ",", "ma"}], "]"}], 
           SuperscriptBox["hy", "ma"], 
           SuperscriptBox[
            RowBox[{"u", "[", "5", "]"}], "ma"]}], "/.", 
          RowBox[{"{", 
           RowBox[{"ma", "->", 
            RowBox[{"mm", "[", 
             RowBox[{"Unique", "[", "\"\<u5u\>\"", "]"}], "]"}]}], "}"}]}], 
         ")"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
       SuperscriptBox[
        RowBox[{"Collect", "[", 
         RowBox[{"re", ",", 
          RowBox[{"u", "[", "6", "]"}]}], "]"}], "gt"]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"gt_", "+", 
         RowBox[{"hy_", "*", 
          RowBox[{"u", "[", "6", "]"}]}]}], ")"}], "re_"], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["gt", 
          RowBox[{"re", "-", "ma"}]], 
         RowBox[{"Binomial", "[", 
          RowBox[{"re", ",", "ma"}], "]"}], 
         SuperscriptBox["hy", "ma"], 
         SuperscriptBox[
          RowBox[{"u", "[", "6", "]"}], "ma"]}], "/.", 
        RowBox[{"{", 
         RowBox[{"ma", "->", 
          RowBox[{"mm", "[", 
           RowBox[{"Unique", "[", "\"\<u6u\>\"", "]"}], "]"}]}], "}"}]}], 
       ")"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"%", "/.", 
         RowBox[{"(", 
          RowBox[{"Inner", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"%", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Binomial", "[", 
                    RowBox[{"qw_", ",", "gt_"}], "]"}], "\[RuleDelayed]", 
                    "1"}], ",", 
                    RowBox[{"q", "\[Rule]", "1"}], ",", 
                    RowBox[{"t", "\[Rule]", "1"}], ",", 
                    RowBox[{"y", "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"Gamma", "[", "qw_", "]"}], "\[RuleDelayed]", 
                    "1"}]}], "}"}]}], "//", "Variables"}], "//", "Log"}], "//",
                  "PowerExpand"}], ")"}], "//.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"m", "[", "re___", "]"}], "\[RuleDelayed]", "0"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"J", "[", "re_", "]"}], "\[RuleDelayed]", "2"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"Log", "[", "re_", "]"}], "\[RuleDelayed]", "re"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"Binomial", "[", 
                   RowBox[{"qw_", ",", "gt_"}], "]"}], "\[RuleDelayed]", 
                  "1"}], ",", 
                 RowBox[{
                  RowBox[{"Gamma", "[", "qw_", "]"}], "\[RuleDelayed]", "1"}],
                  ",", 
                 RowBox[{"q", "\[Rule]", "1"}], ",", 
                 RowBox[{"t", "\[Rule]", "1"}], ",", 
                 RowBox[{"y", "\[Rule]", "1"}], ",", 
                 RowBox[{
                  RowBox[{"u", "[", "re_", "]"}], "\[RuleDelayed]", "1"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]", "[", "re_", "]"}], 
                  "\[RuleDelayed]", "1"}]}], "}"}]}], "//", "Variables"}], 
             ")"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "mm1", ",", "mm2", ",", "mm3", ",", "mm4", ",", "mm5", ",", 
              "mm6", ",", "mm7", ",", "mm8", ",", "mm9"}], "}"}], ",", 
            "List"}], "]"}], ")"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["re_", "hy_"], "\[RuleDelayed]", 
          RowBox[{"PowerExpand", "[", 
           SuperscriptBox[
            RowBox[{"Factor", "[", "re", "]"}], "hy"], "]"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"q", "\[Rule]", 
          RowBox[{"1", "-", "q"}]}], ",", 
         RowBox[{"y", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "re_"}], ")"}], "gt_"], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "re"}], ")"}], "gt"], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "gt"]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
       SuperscriptBox[
        RowBox[{"Factor", "[", "re", "]"}], 
        RowBox[{"Simplify", "[", "gt", "]"}]]}], "}"}]}], "//", 
    RowBox[{
     RowBox[{"#", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"hy_", "*", 
             RowBox[{"u", "[", "ju_", "]"}]}]}], ")"}], "po_"], 
         SuperscriptBox["hy_", "qw_"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "hy_"}], ")"}], "nm_"]}], "\[RuleDelayed]", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "nm"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "qw"}], "]"}]}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "nm", "+", "qw"}], "]"}]], 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"-", "po"}], ",", 
           RowBox[{"qw", "+", "1"}], ",", 
           RowBox[{"nm", "+", "1", "+", "qw", "+", "1"}], ",", 
           RowBox[{"u", "[", "ju", "]"}]}], "]"}]}]}], "}"}]}], "&"}]}], "//",
    "Simplify"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8031381051949434`*^9, 3.8031381143196316`*^9}, {
   3.8031381670518255`*^9, 3.803138170860016*^9}, {3.803138294544182*^9, 
   3.803138296561813*^9}, {3.803138384087048*^9, 3.8031384848524466`*^9}, {
   3.8031388105840015`*^9, 3.803138817119437*^9}, {3.8031391637692504`*^9, 
   3.8031391862501683`*^9}, {3.8031392244596767`*^9, 
   3.8031396353086104`*^9}, {3.8031396657891097`*^9, 3.803139790715103*^9}, {
   3.8031398291647005`*^9, 3.803140009393634*^9}, {3.8031404706752205`*^9, 
   3.803140501176923*^9}, {3.8031405348837605`*^9, 3.8031407009073544`*^9}, {
   3.8031407338564367`*^9, 3.803140741547578*^9}, {3.8032146119892144`*^9, 
   3.803214617826916*^9}, 3.803214770624013*^9, {3.8069071456913233`*^9, 
   3.806907154829459*^9}, {3.806907197142817*^9, 3.806907203320365*^9}, 
   3.8069073240238323`*^9, {3.806907384177761*^9, 3.8069073847085457`*^9}, {
   3.806907423171959*^9, 3.806907445230907*^9}, {3.80690751827696*^9, 
   3.806907530209364*^9}, {3.8069077317436666`*^9, 3.806907736734404*^9}, 
   3.806907801504212*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"e6226809-ffa0-4e74-9a16-6742b682d870"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Differential equations", "Section",
 CellChangeTimes->{{3.8069201650687037`*^9, 
  3.806920169028776*^9}},ExpressionUUID->"fd4300e3-8a61-4c65-ab86-\
7e60d569735d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.807016051542172*^9, 3.807016052035351*^9}, {
  3.807016265634102*^9, 
  3.8070162683410892`*^9}},ExpressionUUID->"7771bc48-bbc6-42cd-97ce-\
d9bb7669bd54"],

Cell[CellGroupData[{

Cell["Attributes", "Subsubsection",
 CellChangeTimes->{{3.7918013466305647`*^9, 
  3.791801348093378*^9}},ExpressionUUID->"f11bebc5-703c-4901-9d70-\
45096c3dbdaa"],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"x", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"\[Delta]", ",", "Orderless"}], "]"}]}], "Input",
 CellChangeTimes->{{3.788606641207774*^9, 3.78860664559236*^9}, {
  3.788607316246415*^9, 3.7886073184223633`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"cccacc4d-9f3b-4106-8386-47fe3947e957"],

Cell[BoxData[{
 RowBox[{"<<", "Notation`"}], "\[IndentingNewLine]", 
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{
     SubsuperscriptBox["L", 
      RowBox[{"a_", ",", "b_"}], 
      RowBox[{"A_", ",", "B_"}]]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{
     RowBox[{
       RowBox[{"L", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "[", 
       RowBox[{"A_", ",", "B_"}], "]"}]},
    "NotationTemplateTag"]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8030650501787167`*^9, 3.803065052038026*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"d2895323-5c58-4839-b2b4-97ceb8b628da"]
}, Closed]],

Cell[CellGroupData[{

Cell["Differential operators and Casimir", "Subsubsection",
 CellChangeTimes->{{3.791801352741061*^9, 
  3.791801366301118*^9}},ExpressionUUID->"39d7c0e4-4b36-4102-9d7a-\
803d0f2040dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", "b_", "]"}], "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], "[", "X_", "]"}], ":=", 
  RowBox[{
   RowBox[{"X", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"a_", ",", "b"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "-", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "a", "]"}], "[", "A", "]"}], 
            RowBox[{
             RowBox[{"x", "[", "b", "]"}], "[", "B", "]"}]}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "a", "]"}], "[", "B", "]"}], 
            RowBox[{
             RowBox[{"x", "[", "b", "]"}], "[", "A", "]"}]}]}], ")"}]}]}]}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "b", "]"}], "[", "C_", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "b", "]"}], "[", "C", "]"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "b", "]"}], "[", "A", "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"C", ",", "B"}], "]"}], "\[Epsilon]"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "b", "]"}], "[", "B", "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"C", ",", "A"}], "]"}], "\[Epsilon]"}]}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"L", "[", "many__", "]"}], "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], "[", "X_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"L", "[", "element", "]"}], "[", 
        RowBox[{"A", ",", "B"}], "]"}], "[", "X", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"element", ",", 
        RowBox[{"{", "many", "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"casimir", "=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], "+", 
    RowBox[{"l", 
     RowBox[{"(", 
      RowBox[{"l", "+", "d", "-", "2"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7886066279220343`*^9, 3.788606639244733*^9}, {
   3.78860667091693*^9, 3.788606759301168*^9}, {3.788606828496036*^9, 
   3.788606845350727*^9}, {3.788607143234865*^9, 3.7886072122106524`*^9}, {
   3.7886072632864513`*^9, 3.788607309765834*^9}, {3.7886075588227177`*^9, 
   3.788607561169414*^9}, {3.788608372267153*^9, 3.788608428186861*^9}, {
   3.788608458390736*^9, 3.788608459263935*^9}, 3.788615934960305*^9, {
   3.791801239831682*^9, 3.7918012402225533`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"8ccbd7f0-3a0b-4fbf-90b0-a58c36a897ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"A_", ",", "A_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"d", "+", "2"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], "C_"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"C", "/.", 
         RowBox[{"A", "\[Rule]", "B"}]}], ")"}], "/;", 
       RowBox[{"!", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"C", ",", "A"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "a_", "]"}], "[", "A_", "]"}], 
       RowBox[{
        RowBox[{"x", "[", "b_", "]"}], "[", "A_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"x", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        RowBox[{"x", "[", "a_", "]"}], "[", "B_", "]"}], "2"], "\[Rule]", 
      "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.788607588991699*^9, 3.788607590162429*^9}, {
  3.788607755170762*^9, 3.788607771638929*^9}, {3.788614793903102*^9, 
  3.7886147942947474`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"2f0b4ebb-b320-4437-83a9-ba8d9ce18e45"]
}, Closed]],

Cell[CellGroupData[{

Cell["5pt  other variables", "Subsubsection",
 CellChangeTimes->{{3.803050272413535*^9, 3.8030502812015553`*^9}, {
  3.8069305096132927`*^9, 
  3.806930512669236*^9}},ExpressionUUID->"9b55f5ac-9be5-41ee-a0ac-\
e3f2628bc942"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"prefactor5pt", "=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], ")"}], 
          RowBox[{"-", "\[CapitalDelta]ext"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], " ", 
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}]], ")"}], 
          RowBox[{
           RowBox[{"-", "\[CapitalDelta]ext"}], "/", "2"}]]}]}], ")"}], "*", 
      RowBox[{"\[ScriptCapitalA]", "[", 
       RowBox[{
        RowBox[{"uu", "[", "1", "]"}], ",", 
        RowBox[{"uu", "[", "2", "]"}], ",", 
        RowBox[{"u", "[", "1", "]"}], ",", 
        RowBox[{"u", "[", "2", "]"}], ",", 
        RowBox[{"u", "[", "3", "]"}]}], "]"}]}], "/.", 
     RowBox[{"(", "crossuu", ")"}]}], "/.", "toX"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1Fiveptother", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         FractionBox[
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{
             SubsuperscriptBox["L", 
              RowBox[{"1", ",", "2"}], 
              RowBox[{"A", ",", "B"}]], "@", 
             RowBox[{
              SubsuperscriptBox["L", 
               RowBox[{"1", ",", "2"}], 
               RowBox[{"A", ",", "B"}]], "@", "%"}]}]}], "+", 
           RowBox[{"casimir", "*", "%"}]}], "prefactor5pt"], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"l", "\[Rule]", 
           RowBox[{"J", "[", "1", "]"}]}]}], "}"}]}], "//.", "rules"}], "/.", 
      "crossUU"}], "/.", "crossu"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2FiveptOther", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         FractionBox[
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{
             SubsuperscriptBox["L", 
              RowBox[{"3", ",", "4"}], 
              RowBox[{"A", ",", "B"}]], "@", 
             RowBox[{
              SubsuperscriptBox["L", 
               RowBox[{"3", ",", "4"}], 
               RowBox[{"A", ",", "B"}]], "@", "%%"}]}]}], "+", 
           RowBox[{"casimir", "*", "%%"}]}], "prefactor5pt"], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"l", "\[Rule]", 
           RowBox[{"J", "[", "2", "]"}]}]}], "}"}]}], "//.", "rules"}], "/.", 
      "crossUU"}], "/.", "crossu"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.803064891965802*^9, 3.803064934251995*^9}, {
   3.8030649702735662`*^9, 3.8030649770102563`*^9}, {3.803065243825612*^9, 
   3.803065284447527*^9}, {3.8030653765135994`*^9, 3.803065380768496*^9}, {
   3.8030655445408325`*^9, 3.8030655550046644`*^9}, {3.8030660321964855`*^9, 
   3.803066035583607*^9}, 3.8030687470634103`*^9, {3.8030708966058955`*^9, 
   3.8030708984419885`*^9}, {3.806932726218685*^9, 3.8069327334912043`*^9}, {
   3.806997476991487*^9, 3.806997629118346*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"8f7afb0b-668b-4813-b92b-8b4459eba01d"]
}, Closed]],

Cell[CellGroupData[{

Cell["6pt  other variables (should take 3 min)", "Subsubsection",
 CellChangeTimes->{{3.8030502926144066`*^9, 3.8030502964724145`*^9}, {
  3.8030716312355986`*^9, 3.803071636834238*^9}, {3.8069304643732367`*^9, 
  3.806930468031661*^9}, {3.8069333579000263`*^9, 
  3.80693335796393*^9}},ExpressionUUID->"d9938965-01ae-4b9f-b40b-\
c46bb1512a1a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"prefactor6pt", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], 
           RowBox[{"x", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], ")"}], 
         RowBox[{"-", "\[CapitalDelta]ext"}]]}], " ", ")"}], "*", 
      RowBox[{"\[ScriptCapitalA]", "[", 
       RowBox[{
        RowBox[{"uu", "[", "1", "]"}], ",", 
        RowBox[{"uu", "[", "2", "]"}], ",", 
        RowBox[{"uu", "[", "6", "]"}], ",", 
        RowBox[{"u", "[", "1", "]"}], ",", 
        RowBox[{"u", "[", "2", "]"}], ",", 
        RowBox[{"u", "[", "3", "]"}], ",", 
        RowBox[{"u", "[", "4", "]"}], ",", 
        RowBox[{"u", "[", "5", "]"}], ",", 
        RowBox[{"u", "[", "6", "]"}]}], "]"}]}], "/.", 
     RowBox[{"(", "crossuu", ")"}]}], "/.", "toX"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1sixptOtherCross", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{
              SubsuperscriptBox["L", 
               RowBox[{"1", ",", "2"}], 
               RowBox[{"A", ",", "B"}]], "@", 
              RowBox[{
               SubsuperscriptBox["L", 
                RowBox[{"1", ",", "2"}], 
                RowBox[{"A", ",", "B"}]], "@", "%"}]}]}], "+", 
            RowBox[{"casimir", "*", "%"}]}], "prefactor6pt"], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "\[Rule]", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"J", "[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"l", "\[Rule]", 
            RowBox[{"J", "[", "1", "]"}]}]}], "}"}]}], "//.", "rules"}], "/.",
        "crossUU"}], "/.", "crossu"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         SuperscriptBox["\[ScriptCapitalA]", 
          TagBox[
           RowBox[{"(", "re1___", ")"}],
           Derivative],
          MultilineFunction->None], "[", "gt___", "]"}], ",", "Simplify"}], 
       "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ScriptCapitalA]", 
          TagBox[
           RowBox[{"(", "re1___", ")"}],
           Derivative],
          MultilineFunction->None], "[", "gt___", "]"}], "\[RuleDelayed]", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalA]", 
           TagBox[
            RowBox[{"(", "re1", ")"}],
            Derivative],
           MultilineFunction->None], "[", "gt", "]"}], "]"}]}], "}"}]}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2sixptOtherCross", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{
              SubsuperscriptBox["L", 
               RowBox[{"3", ",", "4"}], 
               RowBox[{"A", ",", "B"}]], "@", 
              RowBox[{
               SubsuperscriptBox["L", 
                RowBox[{"3", ",", "4"}], 
                RowBox[{"A", ",", "B"}]], "@", "%%"}]}]}], "+", 
            RowBox[{"casimir", "*", "%%"}]}], "prefactor6pt"], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "\[Rule]", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"J", "[", "2", "]"}], "]"}]}], ",", 
           RowBox[{"l", "\[Rule]", 
            RowBox[{"J", "[", "2", "]"}]}]}], "}"}]}], "//.", "rules"}], "/.",
        "crossUU"}], "/.", "crossu"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         SuperscriptBox["\[ScriptCapitalA]", 
          TagBox[
           RowBox[{"(", "re1___", ")"}],
           Derivative],
          MultilineFunction->None], "[", "gt___", "]"}], ",", "Simplify"}], 
       "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ScriptCapitalA]", 
          TagBox[
           RowBox[{"(", "re1___", ")"}],
           Derivative],
          MultilineFunction->None], "[", "gt___", "]"}], "\[RuleDelayed]", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalA]", 
           TagBox[
            RowBox[{"(", "re1", ")"}],
            Derivative],
           MultilineFunction->None], "[", "gt", "]"}], "]"}]}], "}"}]}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3sixptOtherCross", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{
              SubsuperscriptBox["L", 
               RowBox[{"5", ",", "6"}], 
               RowBox[{"A", ",", "B"}]], "@", 
              RowBox[{
               SubsuperscriptBox["L", 
                RowBox[{"5", ",", "6"}], 
                RowBox[{"A", ",", "B"}]], "@", "%%%"}]}]}], "+", 
            RowBox[{"casimir", "*", "%%%"}]}], "prefactor6pt"], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "\[Rule]", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"J", "[", "3", "]"}], "]"}]}], ",", 
           RowBox[{"l", "\[Rule]", 
            RowBox[{"J", "[", "3", "]"}]}]}], "}"}]}], "//.", "rules"}], "/.",
        "crossUU"}], "/.", "crossu"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         SuperscriptBox["\[ScriptCapitalA]", 
          TagBox[
           RowBox[{"(", "re1___", ")"}],
           Derivative],
          MultilineFunction->None], "[", "gt___", "]"}], ",", "Simplify"}], 
       "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ScriptCapitalA]", 
          TagBox[
           RowBox[{"(", "re1___", ")"}],
           Derivative],
          MultilineFunction->None], "[", "gt___", "]"}], "\[RuleDelayed]", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalA]", 
           TagBox[
            RowBox[{"(", "re1", ")"}],
            Derivative],
           MultilineFunction->None], "[", "gt", "]"}], "]"}]}], "}"}]}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.803066591905714*^9, 3.8030666036911573`*^9}, {
  3.803066658327728*^9, 3.803066663610365*^9}, {3.803068807034871*^9, 
  3.803068946854972*^9}, {3.803069309343204*^9, 3.8030693210864515`*^9}, {
  3.8030696020054426`*^9, 3.803069603950839*^9}, {3.8030696723188343`*^9, 
  3.80306968629303*^9}, {3.8030697585006285`*^9, 3.8030697684694858`*^9}, {
  3.8030707350325966`*^9, 3.803070741672418*^9}, {3.8030715477253876`*^9, 
  3.8030715496922364`*^9}, {3.803071620875907*^9, 3.803071622473407*^9}, {
  3.806932853297153*^9, 3.8069328812739077`*^9}, {3.8069333603730097`*^9, 
  3.8069333608907127`*^9}, {3.806997635417148*^9, 3.806997680278132*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"ae2afaef-5a74-4289-86f0-956251fcb53e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Leading twist 5pt", "Subsubsection",
 CellChangeTimes->{{3.803071759901099*^9, 
  3.803071765057319*^9}},ExpressionUUID->"af948121-8494-4705-8479-\
b60b00930975"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leadingtwistfiveptother", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"eq1Fiveptother", "/.", 
           RowBox[{"\[ScriptCapitalA]", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["#1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "1", "]"}]}], ")"}], "/", "2"}]], 
               SuperscriptBox["#2", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "2", "]"}]}], ")"}], "/", "2"}]], 
               RowBox[{"f", "[", 
                RowBox[{"#3", ",", "#4", ",", "#5"}], "]"}]}], "&"}], 
             ")"}]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"uu", "[", "1", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "1", "]"}]}], ")"}], "/", "2"}]], 
           SuperscriptBox[
            RowBox[{"uu", "[", "2", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "2", "]"}]}], ")"}], "/", "2"}]]}]], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[CapitalDelta]", "re_"], "\[RuleDelayed]", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "re", "]"}], "]"}]}], "}"}]}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", "gt___", ")"}],
              Derivative],
             MultilineFunction->None], "[", "re1___", "]"}], ",", 
           "Simplify"}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"#", "//.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"uu", "[", "gt_", "]"}], "re_."], "\[Rule]", "0"}], 
          "}"}]}], "&"}]}], "//", "Simplify"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"eq2FiveptOther", "/.", 
           RowBox[{"\[ScriptCapitalA]", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["#1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "1", "]"}]}], ")"}], "/", "2"}]], 
               SuperscriptBox["#2", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "2", "]"}]}], ")"}], "/", "2"}]], 
               RowBox[{"f", "[", 
                RowBox[{"#3", ",", "#4", ",", "#5"}], "]"}]}], "&"}], 
             ")"}]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"uu", "[", "1", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "1", "]"}]}], ")"}], "/", "2"}]], 
           SuperscriptBox[
            RowBox[{"uu", "[", "2", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "2", "]"}]}], ")"}], "/", "2"}]]}]], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[CapitalDelta]", "re_"], "\[RuleDelayed]", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "re", "]"}], "]"}]}], "}"}]}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", "gt___", ")"}],
              Derivative],
             MultilineFunction->None], "[", "re1___", "]"}], ",", 
           "Simplify"}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"#", "//.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"uu", "[", "gt_", "]"}], "re_."], "\[Rule]", "0"}], 
          "}"}]}], "&"}]}], "//", "Simplify"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.80307176809422*^9, {3.8030718098757105`*^9, 3.8030719139736013`*^9}, {
   3.803071950344587*^9, 3.8030719793415704`*^9}, {3.803072059542306*^9, 
   3.8030721711200876`*^9}, {3.8030723542541585`*^9, 3.803072473808235*^9}, 
   3.8030725854795856`*^9, 3.803215711837669*^9, {3.806933660721641*^9, 
   3.80693366576195*^9}, {3.8069979568829937`*^9, 3.8069979765072937`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"ede7e0eb-e909-4734-9402-74f38aa7dd1a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Leading twist 6pt", "Subsubsection",
 CellChangeTimes->{{3.803071771008432*^9, 
  3.8030717744407883`*^9}},ExpressionUUID->"ee3e7d81-89fd-4edf-80b7-\
e2f2ea34006b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leadingtwistsixptOther", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"eq1sixptOtherCross", "/.", 
           RowBox[{"\[ScriptCapitalA]", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["#1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "1", "]"}]}], ")"}], "/", "2"}]], 
               SuperscriptBox["#2", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "2", "]"}]}], ")"}], "/", "2"}]], 
               SuperscriptBox["#3", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "3", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "3", "]"}]}], ")"}], "/", "2"}]], 
               RowBox[{"f", "[", 
                RowBox[{
                "#4", ",", "#5", ",", "#6", ",", "#7", ",", "#8", ",", "#9"}],
                 "]"}]}], "&"}], ")"}]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"uu", "[", "1", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "1", "]"}]}], ")"}], "/", "2"}]], 
           SuperscriptBox[
            RowBox[{"uu", "[", "2", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "2", "]"}]}], ")"}], "/", "2"}]], 
           SuperscriptBox[
            RowBox[{"uu", "[", "6", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "3", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "3", "]"}]}], ")"}], "/", "2"}]]}]], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[CapitalDelta]", "re_"], "\[RuleDelayed]", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "re", "]"}], "]"}]}], "}"}]}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", "gt___", ")"}],
              Derivative],
             MultilineFunction->None], "[", "re1___", "]"}], ",", 
           "Simplify"}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"#", "//.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"uu", "[", "gt_", "]"}], "re_."], "\[Rule]", "0"}], 
          "}"}]}], "&"}]}], "//", "Simplify"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"eq2sixptOtherCross", "/.", 
           RowBox[{"\[ScriptCapitalA]", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["#1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "1", "]"}]}], ")"}], "/", "2"}]], 
               SuperscriptBox["#2", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "2", "]"}]}], ")"}], "/", "2"}]], 
               SuperscriptBox["#3", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "3", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "3", "]"}]}], ")"}], "/", "2"}]], 
               RowBox[{"f", "[", 
                RowBox[{
                "#4", ",", "#5", ",", "#6", ",", "#7", ",", "#8", ",", "#9"}],
                 "]"}]}], "&"}], ")"}]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"uu", "[", "1", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "1", "]"}]}], ")"}], "/", "2"}]], 
           SuperscriptBox[
            RowBox[{"uu", "[", "2", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "2", "]"}]}], ")"}], "/", "2"}]], 
           SuperscriptBox[
            RowBox[{"uu", "[", "6", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "3", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "3", "]"}]}], ")"}], "/", "2"}]]}]], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[CapitalDelta]", "re_"], "\[RuleDelayed]", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "re", "]"}], "]"}]}], "}"}]}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", "gt___", ")"}],
              Derivative],
             MultilineFunction->None], "[", "re1___", "]"}], ",", 
           "Simplify"}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"#", "//.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"uu", "[", "gt_", "]"}], "re_."], "\[Rule]", "0"}], 
          "}"}]}], "&"}]}], "//", "Simplify"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"eq3sixptOtherCross", "/.", 
           RowBox[{"\[ScriptCapitalA]", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["#1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "1", "]"}]}], ")"}], "/", "2"}]], 
               SuperscriptBox["#2", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "2", "]"}]}], ")"}], "/", "2"}]], 
               SuperscriptBox["#3", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"J", "[", "3", "]"}], "]"}], "-", 
                   RowBox[{"J", "[", "3", "]"}]}], ")"}], "/", "2"}]], 
               RowBox[{"f", "[", 
                RowBox[{
                "#4", ",", "#5", ",", "#6", ",", "#7", ",", "#8", ",", "#9"}],
                 "]"}]}], "&"}], ")"}]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"uu", "[", "1", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "1", "]"}]}], ")"}], "/", "2"}]], 
           SuperscriptBox[
            RowBox[{"uu", "[", "2", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "2", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "2", "]"}]}], ")"}], "/", "2"}]], 
           SuperscriptBox[
            RowBox[{"uu", "[", "6", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"J", "[", "3", "]"}], "]"}], "-", 
               RowBox[{"J", "[", "3", "]"}]}], ")"}], "/", "2"}]]}]], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[CapitalDelta]", "re_"], "\[RuleDelayed]", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "re", "]"}], "]"}]}], "}"}]}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", "gt___", ")"}],
              Derivative],
             MultilineFunction->None], "[", "re1___", "]"}], ",", 
           "Simplify"}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"#", "//.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"uu", "[", "gt_", "]"}], "re_."], "\[Rule]", "0"}], 
          "}"}]}], "&"}]}], "//", "Simplify"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.803071776484327*^9, {3.803072610146543*^9, 3.80307284939125*^9}, {
   3.8030728855944433`*^9, 3.803072890551301*^9}, {3.803073024220675*^9, 
   3.803073061755617*^9}, {3.8030731537236185`*^9, 3.803073169774476*^9}, 
   3.8030733344430103`*^9, 3.8032156366460323`*^9, {3.806933692830138*^9, 
   3.8069336945676003`*^9}, {3.806935006212467*^9, 3.806935009081525*^9}, {
   3.806997998709816*^9, 3.806998007939232*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"f5178366-c6a3-4f9d-b9c8-67e589543e0e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking by differential equations", "Subsection",
 CellChangeTimes->{{3.806919983466195*^9, 
  3.8069199918486958`*^9}},ExpressionUUID->"4d6a2f3e-c177-4890-bc71-\
8847035844dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}], "a"], 
    SuperscriptBox["t", "b"]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.796857385709285*^9, 3.7968574082753353`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"6fe34302-df22-4a44-a400-ad858214c25d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "a"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "b"}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"2", "+", "a", "+", "b"}], "]"}]]], "Output",
 CellChangeTimes->{3.796857409013608*^9, 3.807214437202334*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"49b0e055-6f83-4959-b7a9-529e58ea4fcb"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"integralRep5pt", "/.", "fromnewtoOldCross5pt"}], "//", 
         "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], 
      RowBox[{" ", 
       RowBox[{
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "t"}], ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox[
              RowBox[{"J", "[", "1", "]"}], "2"], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "1", "]"}], "]"}]}]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "y"}], ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox[
              RowBox[{"J", "[", "2", "]"}], "2"], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "2", "]"}], "]"}]}]}]], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "1", "]"}], 
            RowBox[{"J", "[", "1", "]"}]], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], 
            RowBox[{"J", "[", "2", "]"}]], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "3", "]"}], 
            RowBox[{"m", "[", 
             RowBox[{"1", ",", "2"}], "]"}]], "  "}]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], "]"}], "2"], 
           " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "2", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], "]"}], 
            "2"]}], " ", ")"}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"J", "[", "1", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"J", "[", "2", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}]}], "]"}], "  "}]}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "re_"}], ")"}], "gt_"], "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "re"}], ")"}], "gt"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "gt"]}]}], "}"}]}], "//", "Simplify"}], "//", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "re_"], "\[RuleDelayed]", "1"}], ",", 
       RowBox[{
        SuperscriptBox["\[ImaginaryI]", "gt_"], "\[RuleDelayed]", "1"}], ",", 
       RowBox[{
        RowBox[{"uu", "[", "re_", "]"}], "\[RuleDelayed]", "1"}], ",", 
       RowBox[{
        SuperscriptBox["2", "gt_"], "\[RuleDelayed]", "2"}]}], "}"}]}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToInt5pt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"u", "[", "a_", "]"}], "\[Rule]", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"u", "[", "a", "]"}]}]}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "4"}], "}"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"u", "[", "a_", "]"}], ",", "Expand"}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrated5pt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ToInt5pt", "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "aa_."], 
        SuperscriptBox["y", "aaa_."]}], "\[RuleDelayed]", 
       RowBox[{"Simplify", "[", 
        RowBox[{"FunctionExpand", "[", 
         FractionBox[
          FractionBox[
           RowBox[{" ", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "aa"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "aaa"}], "]"}]}]}], 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "aa"}], "+", 
                RowBox[{"J", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "aaa"}], "+", 
                RowBox[{"J", "[", "2", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], "]"}], 
            " "}]], 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "2", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], "]"}], " "}], 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"J", "[", "1", "]"}], "+", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "1", "]"}], "]"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"J", "[", "2", "]"}], "+", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "2", "]"}], "]"}]}], "]"}], " "}]]], "]"}], 
        "]"}]}]}], "//", "Normal"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FinalResult5pt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"u", "[", "1", "]"}], 
       RowBox[{"J", "[", "1", "]"}]], " ", 
      SuperscriptBox[
       RowBox[{"u", "[", "2", "]"}], 
       RowBox[{"J", "[", "2", "]"}]], " ", 
      SuperscriptBox[
       RowBox[{"u", "[", "3", "]"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}]], "  ", "*", "Integrated5pt"}], "//", 
     "Normal"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8069997573597393`*^9, 3.806999850370475*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"f4b270c5-f752-4b3b-8e2b-c0a7ca261d11"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"integralRep6pt", "/.", "fromnewtoOldCross6pt"}], "//", 
         "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], 
      RowBox[{" ", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q"}], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"J", "[", "3", "]"}], "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"J", "[", "3", "]"}], "]"}]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "t"}], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"J", "[", "1", "]"}], "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"J", "[", "1", "]"}], "]"}]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"J", "[", "2", "]"}], "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"J", "[", "2", "]"}], "]"}]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], 
           RowBox[{"J", "[", "1", "]"}]], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], 
           RowBox[{"J", "[", "2", "]"}]], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "3", "]"}], 
           RowBox[{"m", "[", 
            RowBox[{"1", ",", "2"}], "]"}]], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "4", "]"}], 
           RowBox[{"J", "[", "3", "]"}]], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "5", "]"}], 
           RowBox[{"m", "[", 
            RowBox[{"1", ",", "3"}], "]"}]], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "6", "]"}], 
           RowBox[{"m", "[", 
            RowBox[{"2", ",", "3"}], "]"}]]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], "]"}], "2"], 
           " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "2", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], "]"}], "2"], 
           " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "3", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}], "]"}], 
            "2"]}], ")"}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"J", "[", "1", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "1", "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"J", "[", "2", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "2", "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"J", "[", "3", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"J", "[", "3", "]"}], "]"}]}], "]"}], " "}]}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "re_"}], ")"}], "gt_"], "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "re"}], ")"}], "gt"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "gt"]}]}], "}"}]}], "//", "Simplify"}], "//", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "re_"], "\[RuleDelayed]", "1"}], ",", 
       RowBox[{
        SuperscriptBox["\[ImaginaryI]", "gt_"], "\[RuleDelayed]", "1"}], ",", 
       RowBox[{
        RowBox[{"uu", "[", "re_", "]"}], "\[RuleDelayed]", "1"}], ",", 
       RowBox[{
        SuperscriptBox["2", "gt_"], "\[RuleDelayed]", "2"}]}], "}"}]}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToInt6pt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"u", "[", "a_", "]"}], "\[Rule]", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"u", "[", "a", "]"}]}]}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "4"}], "}"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"u", "[", "a_", "]"}], ",", "Expand"}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrated6pt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ToInt6pt", "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "a_."], 
        SuperscriptBox["t", "aa_."], 
        SuperscriptBox["y", "aaa_."]}], "\[RuleDelayed]", 
       RowBox[{"Simplify", "[", 
        RowBox[{"FunctionExpand", "[", 
         FractionBox[
          FractionBox[
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "a"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "aa"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "aaa"}], "]"}]}], 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "aa"}], "+", 
                RowBox[{"J", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "aaa"}], "+", 
                RowBox[{"J", "[", "2", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "a"}], "+", 
                RowBox[{"J", "[", "3", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}], "]"}]}]], 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "1", "]"}], "]"}]}], ")"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "2", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "3", "]"}], "+", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"J", "[", "3", "]"}], "]"}]}], ")"}]}], "]"}]}], 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"J", "[", "1", "]"}], "+", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "1", "]"}], "]"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"J", "[", "2", "]"}], "+", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "2", "]"}], "]"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"J", "[", "3", "]"}], "+", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"J", "[", "3", "]"}], "]"}]}], "]"}]}]]], "]"}], 
        "]"}]}]}], "//", "Normal"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", "\[Rule]", "1"}], "}"}]}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FinalResult6pt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"u", "[", "1", "]"}], 
       SubscriptBox["J", "1"]], " ", 
      SuperscriptBox[
       RowBox[{"u", "[", "2", "]"}], 
       SubscriptBox["J", "2"]], " ", 
      SuperscriptBox[
       RowBox[{"u", "[", "3", "]"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "2"}], "]"}]], " ", 
      SuperscriptBox[
       RowBox[{"u", "[", "4", "]"}], 
       SubscriptBox["J", "3"]], " ", 
      SuperscriptBox[
       RowBox[{"u", "[", "5", "]"}], 
       RowBox[{"m", "[", 
        RowBox[{"1", ",", "3"}], "]"}]], 
      SuperscriptBox[
       RowBox[{"u", "[", "6", "]"}], 
       RowBox[{"m", "[", 
        RowBox[{"2", ",", "3"}], "]"}]], "*", "Integrated6pt"}], "//", 
     "Normal"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806933890465805*^9, 3.8069339161440887`*^9}, {
   3.806934042126853*^9, 3.806934117523264*^9}, {3.8069341491960773`*^9, 
   3.806934182918571*^9}, {3.806934411097089*^9, 3.806934538287736*^9}, 
   3.8069346016665897`*^9, 3.806935223994269*^9, {3.806937604746087*^9, 
   3.806937615968182*^9}, {3.8069434249698343`*^9, 3.8069434259861107`*^9}, 
   3.806943475825962*^9, 3.8069444226578836`*^9, {3.806944532939095*^9, 
   3.8069445706118603`*^9}, {3.806944601781045*^9, 3.806944602077065*^9}, {
   3.806999712597357*^9, 3.8069997346030912`*^9}, {3.806999852435136*^9, 
   3.80699989987206*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"6b534d3c-d4c7-4e13-94c0-7b155bca4dbf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FinalResult5pt", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], "\[Rule]", "u1"}], ",", 
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], "\[Rule]", "u2"}], ",", 
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], "\[Rule]", "u3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalG]5pt", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u1", ",", "u2", ",", "u3"}], "}"}], ",", 
     RowBox[{"%", "//", "Evaluate"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{"leadingtwistfiveptother", "/.", 
             RowBox[{"f", "\[Rule]", "\[DoubleStruckCapitalG]5pt"}]}], ")"}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], 
             RowBox[{"J", "[", "1", "]"}]], " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], 
             RowBox[{"J", "[", "2", "]"}]], " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "3", "]"}], 
             RowBox[{"m", "[", 
              RowBox[{"1", ",", "2"}], "]"}]], " "}]], "/.", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]ext", "\[Rule]", "\[CapitalDelta]3"}], 
           "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["u", "re_"], "\[RuleDelayed]", 
            RowBox[{"u", "[", "re", "]"}]}], ",", 
           RowBox[{
            SubscriptBox["J", "re_"], "\[RuleDelayed]", 
            RowBox[{"J", "[", "re", "]"}]}], ",", 
           RowBox[{
            SubscriptBox["\[CapitalDelta]", "re_"], "\[RuleDelayed]", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"J", "[", "re", "]"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{
         RowBox[{"u", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"u", "[", "a", "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"u", "[", "a_", "]"}], "\[Rule]", 
        RowBox[{"a", "+", 
         RowBox[{"1", "/", "a"}], "+", 
         SuperscriptBox["a", "7"]}]}]}], "/.", 
      RowBox[{
       RowBox[{"J", "[", "a_", "]"}], "\[RuleDelayed]", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"a", "+", "1"}], ")"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "a_", "]"}], "\[Rule]", 
      RowBox[{"1", "+", "a", "+", 
       RowBox[{"3", 
        SuperscriptBox["a", "5"]}]}]}]}], "/.", 
    RowBox[{
     RowBox[{"m", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"a", "+", "b", "+", 
      FractionBox["1", 
       RowBox[{"a", "+", "b", "+", "2"}]]}]}]}], "//", "Expand"}], "//", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "4"}], "}"}]}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.8069999476420307`*^9, 3.806999989218535*^9}, {
  3.8070036481912327`*^9, 3.807003656207486*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"8fee1740-3a1d-43d3-8047-018d1bca0f5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "5"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 5, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "5"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 5, 5, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.8070001381255703`*^9, 3.807003659218883*^9, 
  3.8072145657140293`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"da6aad57-bec1-4f49-b164-02f86f10886e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FinalResult6pt", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], "\[Rule]", "u1"}], ",", 
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], "\[Rule]", "u2"}], ",", 
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], "\[Rule]", "u3"}], ",", 
     RowBox[{
      RowBox[{"u", "[", "4", "]"}], "\[Rule]", "u4"}], ",", 
     RowBox[{
      RowBox[{"u", "[", "5", "]"}], "\[Rule]", "u5"}], ",", 
     RowBox[{
      RowBox[{"u", "[", "6", "]"}], "\[Rule]", "u6"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalG]6pt", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6"}], 
      "}"}], ",", 
     RowBox[{"%", "//", "Evaluate"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{"leadingtwistsixptOther", "/.", 
            RowBox[{"f", "\[Rule]", "\[DoubleStruckCapitalG]6pt"}]}], ")"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"u", "[", "1", "]"}], 
            SubscriptBox["J", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], 
            SubscriptBox["J", "2"]], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "3", "]"}], 
            RowBox[{"m", "[", 
             RowBox[{"1", ",", "2"}], "]"}]], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "4", "]"}], 
            SubscriptBox["J", "3"]], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "5", "]"}], 
            RowBox[{"m", "[", 
             RowBox[{"1", ",", "3"}], "]"}]], 
           SuperscriptBox[
            RowBox[{"u", "[", "6", "]"}], 
            RowBox[{"m", "[", 
             RowBox[{"2", ",", "3"}], "]"}]]}]], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["u", "re_"], "\[RuleDelayed]", 
            RowBox[{"u", "[", "re", "]"}]}], ",", 
           RowBox[{
            SubscriptBox["J", "re_"], "\[RuleDelayed]", 
            RowBox[{"J", "[", "re", "]"}]}], ",", 
           RowBox[{
            SubscriptBox["\[CapitalDelta]", "re_"], "\[RuleDelayed]", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"J", "[", "re", "]"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{
         RowBox[{"u", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"u", "[", "a", "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"u", "[", "a_", "]"}], "\[Rule]", 
        RowBox[{"a", "+", 
         RowBox[{"1", "/", "a"}], "+", 
         SuperscriptBox["a", "7"]}]}]}], "/.", 
      RowBox[{
       RowBox[{"J", "[", "a_", "]"}], "\[RuleDelayed]", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"a", "+", "1"}], ")"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "a_", "]"}], "\[Rule]", 
      RowBox[{"1", "+", "a", "+", 
       RowBox[{"3", 
        SuperscriptBox["a", "5"]}]}]}]}], "/.", 
    RowBox[{
     RowBox[{"m", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"a", "+", "b", "+", 
      FractionBox["1", 
       RowBox[{"a", "+", "b", "+", "2"}]]}]}]}], "//", "Expand"}], "//", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "4"}], "}"}]}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.796858611012349*^9, 3.7968586794823313`*^9}, {
   3.7968589089110394`*^9, 3.7968589125213137`*^9}, {3.8069350297597103`*^9, 
   3.8069350537479563`*^9}, {3.806935836006958*^9, 3.806935866083694*^9}, {
   3.806937720716243*^9, 3.806937790825863*^9}, {3.806943367197781*^9, 
   3.806943369967197*^9}, {3.806944552285684*^9, 3.8069445523494043`*^9}, {
   3.806944587325473*^9, 3.8069445887018414`*^9}, 3.8069447478019657`*^9, {
   3.806999739442156*^9, 3.806999742219303*^9}, 3.807000000450367*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"dd492899-215b-4ac6-ae36-2d46402c61d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "5"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 5, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "5"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 5, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "5"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 5, 5, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.796858609254422*^9, 3.796858696334022*^9}, 
   3.7968589163763866`*^9, 3.796938936525959*^9, 3.806935406733014*^9, 
   3.806936968326055*^9, {3.8069377222526712`*^9, 3.806937742806056*^9}, {
   3.806943370537264*^9, 3.806943372572392*^9}, 3.806943467831952*^9, 
   3.8069445237442713`*^9, 3.806944558961069*^9, 3.806944801692779*^9, 
   3.8069988526280117`*^9, 3.80700372000893*^9, 3.807214618880303*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"4888c76f-ce1b-4e48-ade7-27b597c835ef"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Large spin block (5pt, takes some time)", "Subsection",
 CellChangeTimes->{{3.7974599743146625`*^9, 3.7974599786040573`*^9}, 
   3.80720209332874*^9, {3.807205772075089*^9, 
   3.807205774704258*^9}},ExpressionUUID->"f11d9252-93a6-46e1-807e-\
a53eab44b5b5"],

Cell[TextData[{
 "The starting point is the expression for the blocks as sums of 2F1. We have \
derived them in other set of cross ratios but we can always move back to the \
cross ratios presented in the paper.  In these other cross ratios the we \
first take ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"U1", "*", "U3"}], 
       SuperscriptBox["J", "2"]]}], ",", 
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       FractionBox["U1", 
        SuperscriptBox["J", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["J", "2"], "U2"]}]}]}], "}"}], ",", " ", 
   RowBox[{"with", " ", "U1"}], ",", " ", "U2", ",", 
   RowBox[{"and", " ", "U3"}]}]],
  CellChangeTimes->{
   3.797586366483035*^9, 3.797586580224075*^9, {3.797586662762328*^9, 
    3.7975866634390354`*^9}, {3.7975871051148815`*^9, 3.797587143360533*^9}, {
    3.797587203063302*^9, 3.797587204124198*^9}, {3.7975873232984743`*^9, 
    3.797587399133807*^9}, {3.797587620992219*^9, 3.7975876264457307`*^9}, 
    3.797587699997551*^9, {3.7975877341744404`*^9, 3.7975877896869745`*^9}, {
    3.7975878693055735`*^9, 3.797587910663385*^9}, {3.7975879862503204`*^9, 
    3.79758798897921*^9}, {3.797588024922697*^9, 3.797588043684142*^9}, 
    3.7975880964159036`*^9, {3.797588193343586*^9, 3.7975881947131014`*^9}, {
    3.7975882587943516`*^9, 3.79758826038898*^9}, {3.7975885889817076`*^9, 
    3.7975886035190725`*^9}, {3.7975897802193146`*^9, 3.797589811390162*^9}, {
    3.802065826901504*^9, 3.802065827595851*^9}, {3.8020659952809286`*^9, 
    3.802066018701668*^9}, {3.807203896604096*^9, 3.807203946415524*^9}, 
    3.8072040374471188`*^9, {3.8072044187575502`*^9, 3.807204436659862*^9}, {
    3.807204483426958*^9, 3.807204514798979*^9}, {3.807204553649778*^9, 
    3.8072045554676933`*^9}, {3.807204815924467*^9, 3.807204820681241*^9}, {
    3.807204882892869*^9, 3.807204883364819*^9}, {3.80720566031651*^9, 
    3.807205671138233*^9}},ExpressionUUID->
  "8b5f956d-f859-49a6-9ebf-baf4011b3446"],
 " fixed. "
}], "Item",
 CellChangeTimes->{{3.79742883074786*^9, 3.7974288539249*^9}, {
  3.807205689807933*^9, 3.8072057628653393`*^9}, {3.8072065985368032`*^9, 
  3.8072066617328863`*^9}},ExpressionUUID->"e7c3343d-1943-4b21-938f-\
cfb7d331ca66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"ExpandAll", "[", "expansionFiveptu3", "]"}], 
      RowBox[{
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "mm3"}], "-", "\[CapitalDelta]3", "+", 
           RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "-", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "1", "]"}], "]"}], "-", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"J", "[", "2", "]"}], "]"}]}], ")"}]}]], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"J", "[", "1", "]"}], "-", 
         RowBox[{"m", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]]}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"J", "[", "re_", "]"}], "]"}], ":>", 
       RowBox[{"\[CapitalDelta]", "[", "re", "]"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "re_", "]"}], "\[RuleDelayed]", 
      RowBox[{"2", "+", 
       RowBox[{"J", "[", "re", "]"}], "+", 
       RowBox[{"\[Gamma]", "[", "re", "]"}]}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"%", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{"1", "+", "mm1", "+", "mm3", "+", 
                RowBox[{"J", "[", "1", "]"}], "+", 
                FractionBox[
                 RowBox[{"\[Gamma]", "[", "1", "]"}], "2"]}], ",", 
               RowBox[{"2", "+", "mm1", "+", "mm3", "-", 
                FractionBox["\[CapitalDelta]3", "2"], "+", 
                RowBox[{"J", "[", "1", "]"}], "+", 
                RowBox[{"m", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "+", 
                FractionBox[
                 RowBox[{"\[Gamma]", "[", "1", "]"}], "2"], "+", 
                FractionBox[
                 RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
               RowBox[{"2", "+", "mm1", "+", "mm3", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"J", "[", "1", "]"}]}], "+", 
                RowBox[{"\[Gamma]", "[", "1", "]"}]}], ",", 
               RowBox[{"u", "[", "1", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              FractionBox["1", 
               SqrtBox["\[Pi]"]], 
              SuperscriptBox["2", 
               RowBox[{"2", "+", "mm1", "+", "mm3", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"J", "[", "1", "]"}]}], "+", 
                RowBox[{"\[Gamma]", "[", "1", "]"}]}]], " ", 
              SuperscriptBox["J", 
               RowBox[{
                FractionBox["3", "2"], "+", "mm1", "+", "mm3", "-", 
                FractionBox["\[CapitalDelta]3", "2"], "+", 
                RowBox[{"m", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "+", 
                FractionBox[
                 RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}]], " ", 
              SuperscriptBox["U1", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "-", 
                FractionBox["mm1", "2"], "-", 
                FractionBox["mm3", "2"], "+", 
                FractionBox["\[CapitalDelta]3", "4"], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"m", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], "-", 
                FractionBox[
                 RowBox[{"\[Gamma]", "[", "2", "]"}], "4"]}]], " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{
                RowBox[{"1", "+", "mm1", "+", "mm3", "-", 
                 FractionBox["\[CapitalDelta]3", "2"], "+", 
                 RowBox[{"m", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], "+", 
                 FractionBox[
                  RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{"U1", " ", 
                   SuperscriptBox[
                    RowBox[{"j", "[", "1", "]"}], "2"]}]]}]}], "]"}], " ", 
              SqrtBox[
               RowBox[{"j", "[", "1", "]"}]]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"1", "+", "mm2", "+", "mm3", "+", 
               RowBox[{"J", "[", "2", "]"}], "+", 
               FractionBox[
                RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
              RowBox[{"2", "+", "mm2", "+", "mm3", "-", 
               FractionBox["\[CapitalDelta]3", "2"], "+", 
               RowBox[{"J", "[", "2", "]"}], "+", 
               RowBox[{"m", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "+", 
               FractionBox[
                RowBox[{"\[Gamma]", "[", "1", "]"}], "2"], "+", 
               FractionBox[
                RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
              RowBox[{"2", "+", "mm2", "+", "mm3", "+", 
               RowBox[{"2", " ", 
                RowBox[{"J", "[", "2", "]"}]}], "+", 
               RowBox[{"\[Gamma]", "[", "2", "]"}]}], ",", 
              RowBox[{"u", "[", "2", "]"}]}], "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{
                RowBox[{"1", "+", "mm2", "+", "mm3", "+", 
                 RowBox[{"J", "[", "2", "]"}], "+", 
                 FractionBox[
                  RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
                RowBox[{"2", "+", "mm2", "+", "mm3", "-", 
                 FractionBox["\[CapitalDelta]3", "2"], "+", 
                 RowBox[{"J", "[", "2", "]"}], "+", 
                 RowBox[{"m", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], "+", 
                 FractionBox[
                  RowBox[{"\[Gamma]", "[", "1", "]"}], "2"], "+", 
                 FractionBox[
                  RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
                RowBox[{"2", "+", "mm2", "+", "mm3", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"J", "[", "2", "]"}]}], "+", 
                 RowBox[{"\[Gamma]", "[", "2", "]"}]}], ",", 
                RowBox[{"u", "[", "2", "]"}]}], "]"}], "/.", 
              RowBox[{
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], ":>", 
               RowBox[{
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  RowBox[{"c", "-", "a"}], ",", "b", ",", "c", ",", 
                  RowBox[{"z", "/", 
                   RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}]}]}], "]"}], "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "z"}], ")"}], "^", "b"}]}]}]}], ")"}]}], 
           "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"J", "[", "2", "]"}], "+", 
              FractionBox[
               RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
             RowBox[{"2", "+", "mm2", "+", "mm3", "-", 
              FractionBox["\[CapitalDelta]3", "2"], "+", 
              RowBox[{"J", "[", "2", "]"}], "+", 
              RowBox[{"m", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "+", 
              FractionBox[
               RowBox[{"\[Gamma]", "[", "1", "]"}], "2"], "+", 
              FractionBox[
               RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
             RowBox[{"2", "+", "mm2", "+", "mm3", "+", 
              RowBox[{"2", " ", 
               RowBox[{"J", "[", "2", "]"}]}], "+", 
              RowBox[{"\[Gamma]", "[", "2", "]"}]}], ",", 
             FractionBox[
              RowBox[{"u", "[", "2", "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"u", "[", "2", "]"}]}]]}], "]"}], "\[Rule]", 
           RowBox[{
            FractionBox["1", 
             SqrtBox["\[Pi]"]], 
            SuperscriptBox["2", 
             RowBox[{"2", "+", "mm2", "+", "mm3", "+", 
              RowBox[{"2", " ", 
               RowBox[{"J", "[", "2", "]"}]}], "+", 
              RowBox[{"\[Gamma]", "[", "2", "]"}]}]], " ", 
            SuperscriptBox["J", 
             RowBox[{
              FractionBox["3", "2"], "-", 
              FractionBox["\[CapitalDelta]3", "2"], "+", 
              RowBox[{"m", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "+", 
              FractionBox[
               RowBox[{"\[Gamma]", "[", "1", "]"}], "2"]}]], " ", 
            SuperscriptBox["U2", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              FractionBox["\[CapitalDelta]3", "4"], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"m", "[", 
                RowBox[{"1", ",", "2"}], "]"}]}], "-", 
              FractionBox[
               RowBox[{"\[Gamma]", "[", "1", "]"}], "4"]}]], " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{
              RowBox[{"1", "-", 
               FractionBox["\[CapitalDelta]3", "2"], "+", 
               RowBox[{"m", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "+", 
               FractionBox[
                RowBox[{"\[Gamma]", "[", "1", "]"}], "2"]}], ",", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"U2", " ", 
                 SuperscriptBox[
                  RowBox[{"j", "[", "2", "]"}], "2"]}]]}]}], "]"}], " ", 
            SqrtBox[
             RowBox[{"j", "[", "2", "]"}]]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["J", "2"], "U2"]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], "\[Rule]", 
         RowBox[{"1", "-", 
          FractionBox["U1", 
           SuperscriptBox["J", "2"]]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "[", "3", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{"U1", "*", "U3"}], 
         SuperscriptBox["J", "2"]]}], "}"}]}], "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"U1", " ", 
            RowBox[{"(", 
             RowBox[{"U2", "-", 
              RowBox[{"U1", " ", "U3"}], "+", 
              RowBox[{
               SuperscriptBox["J", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "U3"}], ")"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], " ", "U2"}]], "->", 
          FractionBox[
           RowBox[{"U1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"U2", "*", "0"}], "-", 
              RowBox[{"U1", " ", "U3", "*", "0"}], "+", 
              RowBox[{
               SuperscriptBox["J", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "U3"}], ")"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], " ", "U2"}]]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "U2"}], "+", 
            RowBox[{"U1", " ", "U3"}], "-", 
            RowBox[{
             SuperscriptBox["J", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "U3"}], ")"}]}]}], ")"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "U2"}], "*", "0"}], "+", 
            RowBox[{"U1", " ", "U3", "*", "0"}], "-", 
            RowBox[{
             SuperscriptBox["J", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "U3"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["U1", 
            SuperscriptBox["J", "2"]]}], ")"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SuperscriptBox["J", "2"], "+", "U2"}], "U2"], ")"}], "->", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SuperscriptBox["J", "2"], "+", 
            RowBox[{"U2", "*", "0"}]}], "U2"], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J", "2"], "+", "U2"}], ")"}], "\[Rule]", 
         SuperscriptBox["J", "2"]}]}], "}"}]}], "&"}]}], "//", 
   "PowerExpand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"%", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "mm1", "+", "mm3", "+", 
             RowBox[{"J", "[", "1", "]"}], "+", 
             FractionBox[
              RowBox[{"\[Gamma]", "[", "1", "]"}], "2"]}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "mm1", "+", "mm3", "+", 
             RowBox[{"2", " ", 
              RowBox[{"J", "[", "1", "]"}]}], "+", 
             RowBox[{"\[Gamma]", "[", "1", "]"}]}], "]"}]], "->", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "-", "mm1", "-", "mm3", "-", 
             RowBox[{"2", " ", 
              RowBox[{"J", "[", "1", "]"}]}], "-", 
             RowBox[{"\[Gamma]", "[", "1", "]"}]}]], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"J", "[", "1", "]"}]], " ", 
           SuperscriptBox[
            RowBox[{"J", "[", "1", "]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"J", "[", "1", "]"}], "-", 
             FractionBox[
              RowBox[{"\[Gamma]", "[", "1", "]"}], "2"]}]]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "mm2", "+", "mm3", "+", 
             RowBox[{"J", "[", "2", "]"}], "+", 
             FractionBox[
              RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "mm2", "+", "mm3", "+", 
             RowBox[{"2", " ", 
              RowBox[{"J", "[", "2", "]"}]}], "+", 
             RowBox[{"\[Gamma]", "[", "2", "]"}]}], "]"}]], "->", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "-", "mm2", "-", "mm3", "-", 
             RowBox[{"2", " ", 
              RowBox[{"J", "[", "2", "]"}]}], "-", 
             RowBox[{"\[Gamma]", "[", "2", "]"}]}]], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"J", "[", "2", "]"}]], " ", 
           SuperscriptBox[
            RowBox[{"J", "[", "2", "]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"J", "[", "2", "]"}], "-", 
             FractionBox[
              RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}]]}]}], ",", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"J", "[", "2", "]"}], "+", 
            FractionBox[
             RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], "]"}], "->", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             RowBox[{"J", "[", "2", "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"2", " ", "\[Pi]"}]], " ", 
           SuperscriptBox[
            RowBox[{"J", "[", "2", "]"}], 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"J", "[", "2", "]"}]}], "+", 
               RowBox[{"\[Gamma]", "[", "2", "]"}]}], ")"}]}]]}]}], ",", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"J", "[", "1", "]"}], "+", 
            FractionBox[
             RowBox[{"\[Gamma]", "[", "1", "]"}], "2"]}], "]"}], "->", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             RowBox[{"J", "[", "1", "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"2", " ", "\[Pi]"}]], " ", 
           SuperscriptBox[
            RowBox[{"J", "[", "1", "]"}], 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"J", "[", "1", "]"}]}], "+", 
               RowBox[{"\[Gamma]", "[", "1", "]"}]}], ")"}]}]]}]}], ",", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "\[CapitalDelta]3", "-", 
               RowBox[{"2", " ", 
                RowBox[{"J", "[", "1", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"J", "[", "2", "]"}]}], "-", 
               RowBox[{"\[Gamma]", "[", "1", "]"}], "-", 
               RowBox[{"\[Gamma]", "[", "2", "]"}]}], ")"}]}], ",", "mm3"}], 
           "]"}], "->", 
          FractionBox[
           RowBox[{" ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "mm3"], "*", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J", "[", "1", "]"}], "+", 
                RowBox[{"J", "[", "2", "]"}]}], ")"}], "mm3"]}]}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"mm3", "+", "1"}], "]"}]]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"J", "[", "r1_", "]"}], "-", 
           RowBox[{"m", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ",", "mm2_"}], "]"}], ":>", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"J", "[", "r1", "]"}], "mm2"], 
         RowBox[{"mm2", " ", 
          RowBox[{"Gamma", "[", "mm2", "]"}]}]]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", 
          RowBox[{"J", "[", "r1_", "]"}]}], "+", 
         RowBox[{"\[Gamma]", "[", "r1_", "]"}]}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "+", 
          RowBox[{"\[Gamma]", "[", "r1", "]"}]}]], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"J", "[", "r1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Log", "[", "2", "]"}], "+", 
            RowBox[{"Log", "[", 
             RowBox[{"J", "[", "r1", "]"}], "]"}]}], ")"}]}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox[
         RowBox[{"J", "[", "r1", "]"}], 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"\[Gamma]", "[", "r1", "]"}]}]]}]}], "}"}]}], "//", 
    "Simplify"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"%", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"J", "[", "re_", "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"j", "[", "re", "]"}], "*", "J"}]}], "}"}]}], "//", 
        "PowerExpand"}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", "re_", ")"}], "gt_"], "\[RuleDelayed]", 
           SuperscriptBox[
            RowBox[{"Factor", "[", "re", "]"}], "gt"]}], "}"}]}], "&"}]}], "//",
       "PowerExpand"}], "//", 
     RowBox[{
      RowBox[{"#", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", "mm2", "]"}], "*", "mm2"}], ")"}], 
           RowBox[{"-", "1"}]], "\[Rule]", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"mm2", "+", "1"}], "]"}], 
           RowBox[{"-", "1"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", "mm1", "]"}], "*", "mm1"}], ")"}], 
           RowBox[{"-", "1"}]], "\[Rule]", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"mm1", "+", "1"}], "]"}], 
           RowBox[{"-", "1"}]]}]}], "}"}]}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{"mm2", "\[Rule]", "0"}], "}"}]}], "&"}]}], " ", ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"I", " ", "can", " ", "set", " ", "mm2"}], "=", 
    RowBox[{
     RowBox[{"0", " ", "because", " ", "mm2"}], ">", 
     RowBox[{
     "0", " ", "give", " ", "subleading", " ", "terms", " ", "in", " ", 
      "J"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"besselLimit5pt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"%", "//", 
          RowBox[{
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"BesselK", "[", 
               RowBox[{
                RowBox[{"1", "+", "mm1", "+", "mm3", "-", 
                 FractionBox["\[CapitalDelta]3", "2"], "+", 
                 RowBox[{"m", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], "+", 
                 FractionBox[
                  RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
                RowBox[{"2", " ", 
                 SqrtBox["U1"], " ", 
                 RowBox[{"j", "[", "1", "]"}]}]}], "]"}], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"BesselK", "[", 
                 RowBox[{
                  RowBox[{"1", "+", "mm1", "+", "mm3", "-", 
                   FractionBox["\[CapitalDelta]3", "2"], "+", 
                   RowBox[{"m", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "+", 
                   FractionBox[
                    RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"U1", "*", 
                    SuperscriptBox[
                    RowBox[{"j", "[", "1", "]"}], "2"]}]]}]}], " ", "]"}], "/.",
                 " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"BesselK", "[", 
                   RowBox[{"\[Alpha]_", ",", 
                    RowBox[{"2", " ", 
                    SqrtBox["y_"]}]}], "]"}], "\[RuleDelayed]", 
                  RowBox[{
                   FractionBox["1", "2"], "*", 
                   FractionBox[
                    RowBox[{"Exp", "[", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s", "*", "y"}], "+", 
                    FractionBox["1", "s"]}], ")"}]}], "]"}], "s"], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"s", "*", 
                    SqrtBox["y"]}], ")"}], 
                    RowBox[{"-", "\[Alpha]"}]]}]}], "}"}]}], ")"}]}], "}"}]}],
            "&"}]}], "//", "PowerExpand"}], "//", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"mm1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], 
         "&"}]}], "//", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"mm3", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], 
        "&"}]}], "//", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}], "&"}]}],
      "//", "PowerExpand"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.807206697490396*^9, 3.807206699010914*^9}, {
   3.8072067410303593`*^9, 3.8072067634605503`*^9}, {3.80720710123208*^9, 
   3.8072071081718884`*^9}, {3.807207411126245*^9, 3.807207437460657*^9}, {
   3.807207563969589*^9, 3.80720758114577*^9}, {3.807207666492807*^9, 
   3.807207715810328*^9}, {3.807207830224036*^9, 3.807207840127144*^9}, {
   3.80720803091573*^9, 3.8072080773316603`*^9}, {3.807208187141473*^9, 
   3.807208187366666*^9}, {3.80720887854397*^9, 3.807208905258456*^9}, 
   3.807215543593514*^9, 3.807215840021097*^9, 3.8072159051007767`*^9, {
   3.8072159694920073`*^9, 3.807215971008648*^9}, {3.807216048004426*^9, 
   3.807216107433764*^9}},ExpressionUUID->"3b22655a-671e-4b99-ab88-\
c8357badd311"],

Cell[BoxData[
 RowBox[{
  RowBox[{"changecrossratios5pt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"fromnewtoOldCross5pt", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"u", "[", "1", "]"}], "\[Rule]", 
            RowBox[{"1", "-", 
             FractionBox["U1", 
              SuperscriptBox["J", "2"]]}]}], ",", 
           RowBox[{
            RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["J", "2"], "U2"]}]}], ",", 
           RowBox[{
            RowBox[{"u", "[", "3", "]"}], "\[Rule]", 
            FractionBox[
             RowBox[{"U1", " ", "U3"}], 
             SuperscriptBox["J", "2"]]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"Rule", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Plus", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"-", "#2"}]}], "]"}], "&"}], ")"}]}], "}"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"#", "*", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["J", 
              RowBox[{"-", "2"}]], ",", "1", ",", "1", ",", "1", ",", "1"}], 
            "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"J", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
        "&"}]}], "//", "Normal"}], "//", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"#", "\[Equal]", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"U1", ",", "U2", ",", "U3", ",", 
          RowBox[{"uu", "[", "1", "]"}], ",", 
          RowBox[{"uu", "[", "2", "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
    "First"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.807206427139893*^9, {3.8072064646203136`*^9, 3.8072065034411488`*^9}, {
   3.807206710159762*^9, 3.8072067364897947`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"1410bfe2-741d-4d2b-8caf-ea7275c1f570"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"besselLimit5pt", "/.", "changecrossratios5pt"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"J", "[", "re_", "]"}], "\[RuleDelayed]", 
       RowBox[{"J", "*", 
        RowBox[{"j", "[", "re", "]"}]}]}], "}"}]}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.807207885242597*^9, 3.807207906152437*^9}, {
  3.807208845900375*^9, 3.8072088585004377`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"17882c1e-5d15-440f-959f-182fa36050e9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "\[Pi]"], 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "J", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"j", "[", "1", "]"}], "+", 
        RowBox[{"j", "[", "2", "]"}]}], ")"}]}], "+", 
     RowBox[{"\[Gamma]", "[", "1", "]"}], "+", 
     RowBox[{"\[Gamma]", "[", "2", "]"}]}]], " ", "J", " ", 
   RowBox[{"BesselK", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox["\[CapitalDelta]3", "2"], "+", 
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", "[", "1", "]"}], "2"]}], ",", 
     RowBox[{"2", " ", "J", " ", 
      RowBox[{"j", "[", "2", "]"}], " ", 
      SqrtBox[
       RowBox[{"\[ScriptU]", "[", "4", "]"}]]}]}], "]"}], " ", 
   RowBox[{"BesselK", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox["\[CapitalDelta]3", "2"], "+", 
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", "[", "2", "]"}], "2"]}], ",", 
     RowBox[{"2", " ", "J", " ", 
      RowBox[{"j", "[", "1", "]"}], " ", 
      SqrtBox[
       RowBox[{"\[ScriptU]", "[", "5", "]"}]]}]}], "]"}], " ", 
   SqrtBox[
    RowBox[{"j", "[", "1", "]"}]], " ", 
   SqrtBox[
    RowBox[{"j", "[", "2", "]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", 
       RowBox[{"\[ScriptU]", "[", "2", "]"}]]}], ")"}], 
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "2"}], "]"}]], " ", 
   SuperscriptBox[
    RowBox[{"\[ScriptU]", "[", "2", "]"}], 
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "2"}], "]"}]], " ", 
   SuperscriptBox[
    RowBox[{"\[ScriptU]", "[", "4", "]"}], 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "\[CapitalDelta]3", "+", 
       RowBox[{"2", " ", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"\[Gamma]", "[", "1", "]"}]}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[ScriptU]", "[", "5", "]"}], 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[CapitalDelta]3", "+", 
       RowBox[{"2", " ", 
        RowBox[{"m", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"\[Gamma]", "[", "2", "]"}]}], ")"}]}]]}]}]], "Output",
 CellChangeTimes->{{3.8072078900899477`*^9, 3.807207906529086*^9}, 
   3.807208817055314*^9, 3.807208859499816*^9, 3.807216128162221*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"9e51f104-b75c-456e-bf55-c02cda783076"]
}, Open  ]],

Cell["This is the expression of the paper  ", "Item",
 CellChangeTimes->{{3.807207913547554*^9, 3.8072079363509693`*^9}, {
   3.8072080853827057`*^9, 3.807208167982943*^9}, 
   3.807208198944316*^9},ExpressionUUID->"e3ea97d8-d7df-46bc-a6af-\
6a9e5e64f054"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 774},
WindowMargins->{{0, Automatic}, {Automatic, 1}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e1ad5d83-a780-4eeb-a393-54bca4310deb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 54, "Subsection",ExpressionUUID->"039b1cd9-5a81-4e9f-974b-2d208fe33e74"],
Cell[CellGroupData[{
Cell[766, 29, 165, 3, 45, "Subsubsection",ExpressionUUID->"30467e3b-899e-4730-ba51-60449395ef44"],
Cell[934, 34, 224, 4, 32, "Item",ExpressionUUID->"3bf1539b-07fc-4d97-bf99-be5b57a80d9f"],
Cell[1161, 40, 6958, 201, 218, "Input",ExpressionUUID->"57cb5094-75a5-4462-b6cc-622f1492ba1b"],
Cell[8122, 243, 237, 6, 32, "Item",ExpressionUUID->"9e33c9d8-b148-4067-98f6-ce13867d6353"],
Cell[8362, 251, 3950, 123, 92, "Input",ExpressionUUID->"92e5598c-4970-4327-82e3-a533ea4d413d"],
Cell[12315, 376, 5954, 181, 217, "Input",ExpressionUUID->"e080e6bb-2f5b-4e25-9980-c55d19fcf575"],
Cell[18272, 559, 2183, 62, 91, "Input",ExpressionUUID->"c3fcf603-d8d8-4127-abe6-a4f1e49c562c"],
Cell[20458, 623, 7546, 225, 175, "Input",ExpressionUUID->"6419548b-fccc-4512-8106-a3dec516374a"]
}, Closed]],
Cell[CellGroupData[{
Cell[28041, 853, 177, 3, 37, "Subsubsection",ExpressionUUID->"e2424865-1c20-4f19-8f1e-49ad95ad7490"],
Cell[28221, 858, 1630, 52, 74, "Input",ExpressionUUID->"198bcc40-a2fc-4a19-9ed9-d6c458c9c8b9"]
}, Closed]],
Cell[CellGroupData[{
Cell[29888, 915, 402, 8, 37, "Subsubsection",ExpressionUUID->"1069d591-7afd-4481-b94b-43e4c6a3a3c2"],
Cell[30293, 925, 7672, 212, 163, "Input",ExpressionUUID->"24ee4fe6-4ed1-4f4b-8ca2-15f7adfb06e9"]
}, Closed]],
Cell[CellGroupData[{
Cell[38002, 1142, 355, 7, 37, "Subsubsection",ExpressionUUID->"0670a37e-0d39-4f3a-894a-d6c506cc0a80"],
Cell[38360, 1151, 14578, 392, 386, "Input",ExpressionUUID->"cb334511-217f-4cc1-9a48-9010e99305da"]
}, Closed]],
Cell[CellGroupData[{
Cell[52975, 1548, 166, 3, 37, "Subsubsection",ExpressionUUID->"22d6b69e-c1df-4ad1-9c43-670641892f63"],
Cell[53144, 1553, 378, 7, 32, "Item",ExpressionUUID->"0cdd4345-9c9d-4aca-bc1a-e2da7875ef04"],
Cell[53525, 1562, 1339, 39, 63, "Input",ExpressionUUID->"55a3b7bc-7946-4c67-b200-5078412bddf6"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[54913, 1607, 347, 5, 38, "Subsection",ExpressionUUID->"6298e018-86c8-4610-9bcf-71c57a8c476a"],
Cell[55263, 1614, 252, 6, 32, "Item",ExpressionUUID->"7df5ea64-63a2-4cda-9d2d-c2dcfc7bb2c5"],
Cell[CellGroupData[{
Cell[55540, 1624, 253, 4, 45, "Subsubsection",ExpressionUUID->"e4c08435-685a-4c56-a19d-b29e2e3dd58c"],
Cell[CellGroupData[{
Cell[55818, 1632, 30875, 510, 147, "Input",ExpressionUUID->"e7c66c9a-2dc0-4d11-ba19-f3d43d3e5f1d"],
Cell[86696, 2144, 30949, 511, 151, "Output",ExpressionUUID->"a11f21c8-016e-4b4c-9c26-e9044092b2d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117682, 2660, 1713, 47, 60, "Item",ExpressionUUID->"892a9ba3-9ee4-4420-a8ea-4c53337dac2e"],
Cell[119398, 2709, 196, 3, 32, "Item",ExpressionUUID->"8dfb9f67-5ab7-44aa-9a80-8fab326905e0"]
}, Open  ]],
Cell[119609, 2715, 4911, 142, 368, "Input",ExpressionUUID->"8b069e3c-30a8-4b21-980f-664a4016b026"]
}, Closed]],
Cell[CellGroupData[{
Cell[124557, 2862, 156, 3, 37, "Subsubsection",ExpressionUUID->"8cc86f73-333a-4f03-a8ff-c8940858e1b7"],
Cell[124716, 2867, 906, 27, 63, "Input",ExpressionUUID->"cff2a5cb-3f80-4a51-a08d-377fcaa6a189"],
Cell[CellGroupData[{
Cell[125647, 2898, 10084, 255, 387, "Input",ExpressionUUID->"cf27eb01-07ea-4d00-85cf-77674b76f23d"],
Cell[135734, 3155, 2216, 44, 49, "Output",ExpressionUUID->"045a2c55-c399-4b19-b781-b986645f1c56"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[137999, 3205, 160, 3, 37, "Subsubsection",ExpressionUUID->"f227618e-eddb-4ac4-a21a-8e653d82b2ad"],
Cell[138162, 3210, 182, 4, 32, "Item",ExpressionUUID->"789e9e61-da99-4a80-b977-c2222302e54c"],
Cell[138347, 3216, 7503, 216, 255, "Input",ExpressionUUID->"f21acf2d-a5f2-424e-952e-1e4e58c27f5a"],
Cell[145853, 3434, 285, 6, 32, "Item",ExpressionUUID->"9305b4f5-1718-4e4b-b347-f30034ea5886"],
Cell[CellGroupData[{
Cell[146163, 3444, 3857, 110, 217, "Input",ExpressionUUID->"b7dd314d-884c-4d61-88df-c8239450818c"],
Cell[150023, 3556, 812, 12, 34, "Output",ExpressionUUID->"2971d2a0-bc9c-4994-80d4-d400fac84a41"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[150884, 3574, 160, 3, 37, "Subsubsection",ExpressionUUID->"5670de57-db31-43da-b0ff-cd5cd40661d8"],
Cell[151047, 3579, 11116, 309, 411, "Input",ExpressionUUID->"3c339dc5-d385-40fa-b7df-1ffe495ac4eb"],
Cell[CellGroupData[{
Cell[162188, 3892, 3844, 110, 199, "Input",ExpressionUUID->"593d29c2-14c1-4464-b9f3-814714cac174"],
Cell[166035, 4004, 698, 14, 34, "Output",ExpressionUUID->"0e16068d-91d0-4806-8c0b-913828444ab5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[166782, 4024, 250, 4, 37, "Subsubsection",ExpressionUUID->"47b6e8c0-8137-45c8-93c2-438b522fab48"],
Cell[167035, 4030, 163, 3, 32, "Item",ExpressionUUID->"623491a2-9587-4d71-aa81-57fd18a1984a"],
Cell[167201, 4035, 2292, 64, 52, "Input",ExpressionUUID->"fe909f95-f055-42f2-95bb-fda2d04fc006"],
Cell[CellGroupData[{
Cell[169518, 4103, 9157, 252, 295, "Input",ExpressionUUID->"5e8e70c9-5a89-4ce5-beee-714b69172e7c"],
Cell[178678, 4357, 1081, 19, 34, "Output",ExpressionUUID->"1ba061fc-aea2-47f9-a3b7-645e6e38286f"]
}, Open  ]],
Cell[179774, 4379, 160, 3, 32, "Item",ExpressionUUID->"f82f3d7d-f3fc-45b6-b1dd-25ad642b9959"],
Cell[179937, 4384, 3628, 97, 91, "Input",ExpressionUUID->"7d533403-6df5-4291-8608-b36c99ecfe81"],
Cell[183568, 4483, 6593, 159, 114, "Input",ExpressionUUID->"852a0c79-2821-4e71-be69-7d90f662fd33"],
Cell[CellGroupData[{
Cell[190186, 4646, 10953, 289, 408, "Input",ExpressionUUID->"03f8a39d-2740-4f3c-8657-63198a56e94e"],
Cell[201142, 4937, 1007, 14, 34, "Output",ExpressionUUID->"c5629713-eae1-4fd6-867b-b00613ef7f53"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[202210, 4958, 172, 3, 38, "Subsection",ExpressionUUID->"3950e9e3-ddbf-428a-82b4-7d94c1e876c6"],
Cell[CellGroupData[{
Cell[202407, 4965, 263, 5, 45, "Subsubsection",ExpressionUUID->"06e20bb7-494f-4930-be3f-19291367ef3f"],
Cell[202673, 4972, 324, 7, 32, "Item",ExpressionUUID->"744f519d-c297-46cb-a9c7-33fed70f0d05"],
Cell[CellGroupData[{
Cell[203022, 4983, 165, 3, 30, "Input",ExpressionUUID->"06b00c90-e1f0-468e-9428-e86951af6b28"],
Cell[203190, 4988, 7371, 219, 145, "Output",ExpressionUUID->"4e52a676-1f12-4973-86e3-6ee2a392d069"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210598, 5212, 126, 2, 30, "Input",ExpressionUUID->"4fa77eee-1c8b-45ce-b8bf-479f4d682338"],
Cell[210727, 5216, 7051, 195, 237, "Output",ExpressionUUID->"006a3fb1-fe4e-45a1-94ed-f4d72ffadaa0"]
}, Open  ]],
Cell[217793, 5414, 15324, 379, 482, "Input",ExpressionUUID->"13f0d32c-cc2d-4a2e-80f2-bd2bbe7a2c29"],
Cell[233120, 5795, 12477, 324, 488, "Input",ExpressionUUID->"e6226809-ffa0-4e74-9a16-6742b682d870"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[245646, 6125, 169, 3, 67, "Section",ExpressionUUID->"fd4300e3-8a61-4c65-ab86-7e60d569735d"],
Cell[245818, 6130, 203, 4, 30, "Input",ExpressionUUID->"7771bc48-bbc6-42cd-97ce-d9bb7669bd54"],
Cell[CellGroupData[{
Cell[246046, 6138, 163, 3, 45, "Subsubsection",ExpressionUUID->"f11bebc5-703c-4901-9d70-45096c3dbdaa"],
Cell[246212, 6143, 399, 7, 80, "Input",ExpressionUUID->"cccacc4d-9f3b-4106-8386-47fe3947e957"],
Cell[246614, 6152, 634, 16, 66, "Input",ExpressionUUID->"d2895323-5c58-4839-b2b4-97ceb8b628da"]
}, Closed]],
Cell[CellGroupData[{
Cell[247285, 6173, 185, 3, 37, "Subsubsection",ExpressionUUID->"39d7c0e4-4b36-4102-9d7a-803d0f2040dd"],
Cell[247473, 6178, 3052, 85, 160, "Input",ExpressionUUID->"8ccbd7f0-3a0b-4fbf-90b0-a58c36a897ad"],
Cell[250528, 6265, 1261, 36, 46, "Input",ExpressionUUID->"2f0b4ebb-b320-4437-83a9-ba8d9ce18e45"]
}, Closed]],
Cell[CellGroupData[{
Cell[251826, 6306, 224, 4, 37, "Subsubsection",ExpressionUUID->"9b55f5ac-9be5-41ee-a0ac-e3f2628bc942"],
Cell[252053, 6312, 3899, 104, 201, "Input",ExpressionUUID->"8f7afb0b-668b-4813-b92b-8b4459eba01d"]
}, Closed]],
Cell[CellGroupData[{
Cell[255989, 6421, 344, 5, 37, "Subsubsection",ExpressionUUID->"d9938965-01ae-4b9f-b40b-c46bb1512a1a"],
Cell[256336, 6428, 7673, 214, 390, "Input",ExpressionUUID->"ae2afaef-5a74-4289-86f0-956251fcb53e"]
}, Closed]],
Cell[CellGroupData[{
Cell[264046, 6647, 168, 3, 37, "Subsubsection",ExpressionUUID->"af948121-8494-4705-8479-b60b00930975"],
Cell[264217, 6652, 5512, 143, 157, "Input",ExpressionUUID->"ede7e0eb-e909-4734-9402-74f38aa7dd1a"]
}, Closed]],
Cell[CellGroupData[{
Cell[269766, 6800, 170, 3, 37, "Subsubsection",ExpressionUUID->"ee3e7d81-89fd-4edf-80b7-e2f2ea34006b"],
Cell[269939, 6805, 10059, 258, 344, "Input",ExpressionUUID->"f5178366-c6a3-4f9d-b9c8-67e589543e0e"]
}, Closed]],
Cell[CellGroupData[{
Cell[280035, 7068, 184, 3, 38, "Subsection",ExpressionUUID->"4d6a2f3e-c177-4890-bc71-8847035844dc"],
Cell[CellGroupData[{
Cell[280244, 7075, 570, 16, 47, "Input",ExpressionUUID->"6fe34302-df22-4a44-a400-ad858214c25d"],
Cell[280817, 7093, 396, 10, 53, "Output",ExpressionUUID->"49b0e055-6f83-4959-b7a9-529e58ea4fcb"]
}, Open  ]],
Cell[281228, 7106, 7869, 221, 295, "Input",ExpressionUUID->"f4b270c5-f752-4b3b-8e2b-c0a7ca261d11"],
Cell[289100, 7329, 11086, 299, 295, "Input",ExpressionUUID->"6b534d3c-d4c7-4e13-94c0-7b155bca4dbf"],
Cell[CellGroupData[{
Cell[300211, 7632, 3266, 91, 164, "Input",ExpressionUUID->"8fee1740-3a1d-43d3-8047-018d1bca0f5a"],
Cell[303480, 7725, 579, 16, 37, "Output",ExpressionUUID->"da6aad57-bec1-4f49-b164-02f86f10886e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304096, 7746, 4171, 111, 164, "Input",ExpressionUUID->"dd492899-215b-4ac6-ae36-2d46402c61d5"],
Cell[308270, 7859, 1088, 25, 37, "Output",ExpressionUUID->"4888c76f-ce1b-4e48-ade7-27b597c835ef"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[309407, 7890, 263, 4, 38, "Subsection",ExpressionUUID->"f11d9252-93a6-46e1-807e-a53eab44b5b5"],
Cell[309673, 7896, 2457, 50, 63, "Item",ExpressionUUID->"e7c3343d-1943-4b21-938f-cfb7d331ca66"],
Cell[312133, 7948, 25497, 654, 1104, "Input",ExpressionUUID->"3b22655a-671e-4b99-ab88-c8357badd311"],
Cell[337633, 8604, 2022, 58, 126, "Input",ExpressionUUID->"1410bfe2-741d-4d2b-8caf-ea7275c1f570"],
Cell[CellGroupData[{
Cell[339680, 8666, 576, 15, 44, "Input",ExpressionUUID->"17882c1e-5d15-440f-959f-182fa36050e9"],
Cell[340259, 8683, 2606, 76, 92, "Output",ExpressionUUID->"9e51f104-b75c-456e-bf55-c02cda783076"]
}, Open  ]],
Cell[342880, 8762, 256, 4, 32, "Item",ExpressionUUID->"e3ea97d8-d7df-46bc-a6af-6a9e5e64f054"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Cyclicity5pt.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82598,       2371]
NotebookOptionsPosition[     77081,       2277]
NotebookOutlinePosition[     77422,       2292]
CellTagsIndexPosition[     77379,       2289]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Imposing cyclicity at the level of the integrand", "Section",
 CellChangeTimes->{{3.8071833098219695`*^9, 3.807183312623125*^9}, {
  3.8071881966340714`*^9, 
  3.8071882086053967`*^9}},ExpressionUUID->"4923ac1d-5606-4602-9201-\
becf41db8f69"],

Cell["\<\
We start with the block given by (A13) multiplied by the three-point function \
\[ScriptCapitalC].\
\>", "Text",
 CellChangeTimes->{{3.8071833146102767`*^9, 3.8071833508344097`*^9}, {
  3.807183713366049*^9, 3.807183751021755*^9}, {3.807183785287452*^9, 
  3.8071837862917585`*^9}, {3.8071838898356037`*^9, 3.807183895189646*^9}, {
  3.8071845418857703`*^9, 
  3.8071845444936976`*^9}},ExpressionUUID->"edd2e7b3-cf84-4c96-92a6-\
6cf6b9ed7dc8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["G", "5"], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     SubscriptBox["u", "1"], 
     RowBox[{
      SubscriptBox["\[Gamma]", "1"], "/", "2"}]], 
    SuperscriptBox[
     SubscriptBox["u", "3"], 
     RowBox[{
      SubscriptBox["\[Gamma]", "2"], "/", "2"}]], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ScriptCapitalC]", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["J", "1"], "]"}], ",", 
       RowBox[{"Log", "[", 
        SubscriptBox["J", "2"], "]"}], ",", 
       RowBox[{"Log", "[", "l", "]"}]}], "]"}]], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         SubscriptBox["\[Gamma]", "i"]}]], 
       SuperscriptBox["l", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          SubscriptBox["\[Gamma]", "i"], "2"]}]], 
       SuperscriptBox[
        SubscriptBox["J", "i"], 
        RowBox[{"1", "-", 
         FractionBox[
          SubscriptBox["\[Gamma]", 
           RowBox[{"i", "+", "1"}]], "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], 
    SubscriptBox["u", "2"], 
    SubscriptBox["u", "4"], 
    SubscriptBox["u", "5"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "l"}], " ", 
       SubscriptBox["u", "2"]}], "-", " ", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["J", "2"], "2"], 
        SubscriptBox["u", "4"]}], "l"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["J", "1"], "2"], 
        SubscriptBox["u", "5"]}], "l"]}]]}], " ", "/.", 
   RowBox[{
    SubscriptBox["\[Gamma]", "i_"], "\[RuleDelayed]", " ", 
    RowBox[{
     RowBox[{"f", " ", 
      RowBox[{"Log", "[", 
       SubscriptBox["J", 
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "2", ",", "1"}], "]"}]], "]"}]}], "+", 
     "g"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8071833537576513`*^9, 3.807183479614801*^9}, {
  3.8071838978626738`*^9, 3.807183988329369*^9}, {3.8071861844730616`*^9, 
  3.807186193965326*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c2eac0d3-ecff-40b1-92fe-905dbb698d2d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{"2", "+", 
    RowBox[{"2", " ", "g"}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["J", "1"], "]"}]}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["J", "2"], "]"}]}]}]], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "l"}], " ", 
     SubscriptBox["u", "2"]}], "-", 
    FractionBox[
     RowBox[{
      SubsuperscriptBox["J", "2", "2"], " ", 
      SubscriptBox["u", "4"]}], "l"], "-", 
    FractionBox[
     RowBox[{
      SubsuperscriptBox["J", "1", "2"], " ", 
      SubscriptBox["u", "5"]}], "l"], "+", 
    RowBox[{"\[ScriptCapitalC]", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       SubscriptBox["J", "1"], "]"}], ",", 
      RowBox[{"Log", "[", 
       SubscriptBox["J", "2"], "]"}], ",", 
      RowBox[{"Log", "[", "l", "]"}]}], "]"}]}]], " ", 
  SuperscriptBox["l", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"g", "+", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", 
         SubscriptBox["J", "1"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"g", "+", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", 
         SubscriptBox["J", "2"], "]"}]}]}], ")"}]}]}]], " ", 
  SubsuperscriptBox["J", "1", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "g"}], "-", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", 
         SubscriptBox["J", "2"], "]"}]}]}], ")"}]}]}]], " ", 
  SubsuperscriptBox["J", "2", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "g"}], "-", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", 
         SubscriptBox["J", "1"], "]"}]}]}], ")"}]}]}]], " ", 
  SubsuperscriptBox["u", "1", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"g", "+", 
      RowBox[{"f", " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["J", "1"], "]"}]}]}], ")"}]}]], " ", 
  SubscriptBox["u", "2"], " ", 
  SubsuperscriptBox["u", "3", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"g", "+", 
      RowBox[{"f", " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["J", "2"], "]"}]}]}], ")"}]}]], " ", 
  SubscriptBox["u", "4"], " ", 
  SubscriptBox["u", "5"]}]], "Output",
 CellChangeTimes->{{3.807183923215171*^9, 3.8071839508981824`*^9}, 
   3.807183989528183*^9, 3.807185316607774*^9, 3.8071861037336426`*^9, 
   3.807186194414098*^9, {3.807186227229821*^9, 3.8071862320082884`*^9}, {
   3.807187750477339*^9, 3.8071877719730053`*^9}},
 CellLabel->"Out[1]=",ExpressionUUID->"f749ba60-a608-4148-8549-c7209b875451"]
}, Open  ]],

Cell["Change variables and consider the log of the integrand", "Text",
 CellChangeTimes->{{3.8071834822891145`*^9, 3.8071834849358616`*^9}, {
  3.807184001727413*^9, 3.80718400753251*^9}, {3.807184150313101*^9, 
  3.8071841505993204`*^9}, {3.8071842171400843`*^9, 3.807184222860963*^9}, {
  3.807184403932189*^9, 
  3.8071844080806627`*^9}},ExpressionUUID->"884df7ba-d381-44fd-9f15-\
9c05da9d7619"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"l", " ", 
        SubscriptBox["u", "2"]}], "\[Equal]", 
       RowBox[{"Exp", "[", 
        SubscriptBox["w", "3"], "]"}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["J", "2"], "2"], 
         SubscriptBox["u", "4"]}], "l"], "\[Equal]", 
       RowBox[{"Exp", "[", 
        SubscriptBox["w", "2"], "]"}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["J", "1"], "2"], 
         SubscriptBox["u", "5"]}], "l"], "\[Equal]", 
       RowBox[{"Exp", "[", 
        SubscriptBox["w", "1"], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      SubscriptBox["J", "2"], ",", 
      SubscriptBox["J", "1"]}], "}"}]}], "]"}], "//", 
  "Last"}], "\[IndentingNewLine]", 
 RowBox[{"logIntegrand", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"l", "/.", "%"}], ",", 
              SubscriptBox["w", "3"]}], "]"}], 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["J", "2"], "/.", "%"}], ",", 
              SubscriptBox["w", "2"]}], "]"}], 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["J", "1"], "/.", "%"}], ",", 
              SubscriptBox["w", "1"]}], "]"}]}], ")"}], 
          SubscriptBox["G", "5"]}], "/.", "%"}], "/.", 
        RowBox[{
         SubscriptBox["u", "a_"], "\[RuleDelayed]", " ", 
         RowBox[{"Exp", "[", 
          SubscriptBox["\[Chi]", "a"], "]"}]}]}], "//", "Log"}], "//", 
      "PowerExpand"}], "//", "Simplify"}], "//", "ExpandAll"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.8071835000458674`*^9, 3.807183673984782*^9}, {
  3.8071840156798215`*^9, 3.8071840612593846`*^9}, {3.807184135463241*^9, 
  3.807184211498067*^9}, {3.8071842487488155`*^9, 3.807184307008848*^9}, {
  3.8071843789447365`*^9, 3.807184380150155*^9}, {3.8071844384810786`*^9, 
  3.807184439878351*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d48e98c7-1ba1-4b45-a1c8-6b67c70b7425"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"l", "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[ExponentialE]", 
      SubscriptBox["w", "3"]], 
     SubscriptBox["u", "2"]]}], ",", 
   RowBox[{
    SubscriptBox["J", "2"], "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["w", "2"], "+", 
         SubscriptBox["w", "3"]}], ")"}]}]], 
     RowBox[{
      SqrtBox[
       SubscriptBox["u", "2"]], " ", 
      SqrtBox[
       SubscriptBox["u", "4"]]}]]}], ",", 
   RowBox[{
    SubscriptBox["J", "1"], "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["w", "1"], "+", 
         SubscriptBox["w", "3"]}], ")"}]}]], 
     RowBox[{
      SqrtBox[
       SubscriptBox["u", "2"]], " ", 
      SqrtBox[
       SubscriptBox["u", "5"]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8071835378331327`*^9, 3.8071835767721004`*^9}, {
   3.807183620849247*^9, 3.807183674543253*^9}, {3.807184016358347*^9, 
   3.8071840619594927`*^9}, {3.807184173153325*^9, 3.807184233138893*^9}, {
   3.807184267019596*^9, 3.807184307494548*^9}, 3.807184381006813*^9, 
   3.807184440376968*^9, 3.807185317736087*^9, 3.807186105237588*^9, 
   3.8071861964711056`*^9, 3.807186232265715*^9, {3.8071877507167006`*^9, 
   3.807187772222302*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"b491fc79-b89e-4d73-8f49-19555c3e0bd7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SubscriptBox["w", "3"]}], "+", 
    RowBox[{"2", " ", "g", " ", 
     SubscriptBox["w", "3"]}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "16", "]"}], " ", 
     SubscriptBox["w", "3"]}], "+", 
    RowBox[{"f", " ", 
     SubsuperscriptBox["w", "3", "2"]}], "+", 
    RowBox[{"2", " ", "g", " ", 
     SubscriptBox["\[Chi]", "1"]}], "+", 
    RowBox[{"f", " ", 
     SubscriptBox["w", "3"], " ", 
     SubscriptBox["\[Chi]", "1"]}], "-", 
    RowBox[{"2", " ", "g", " ", 
     SubscriptBox["\[Chi]", "2"]}], "-", 
    RowBox[{"4", " ", "f", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SubscriptBox["\[Chi]", "2"]}], "-", 
    RowBox[{"2", " ", "f", " ", 
     SubscriptBox["w", "3"], " ", 
     SubscriptBox["\[Chi]", "2"]}], "-", 
    RowBox[{"f", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SubscriptBox["\[Chi]", "2"]}], "+", 
    RowBox[{"f", " ", 
     SubsuperscriptBox["\[Chi]", "2", "2"]}], "+", 
    RowBox[{"2", " ", "g", " ", 
     SubscriptBox["\[Chi]", "3"]}], "+", 
    RowBox[{"f", " ", 
     SubscriptBox["w", "3"], " ", 
     SubscriptBox["\[Chi]", "3"]}], "-", 
    RowBox[{"f", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SubscriptBox["\[Chi]", "3"]}], "+", 
    RowBox[{"g", " ", 
     SubscriptBox["\[Chi]", "4"]}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "4", "]"}], " ", 
     SubscriptBox["\[Chi]", "4"]}], "-", 
    RowBox[{"f", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SubscriptBox["\[Chi]", "4"]}], "+", 
    RowBox[{
     SubscriptBox["w", "1"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", "g", "+", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", "4", "]"}]}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["w", "2"]}], "+", 
          SubscriptBox["\[Chi]", "1"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"g", "-", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", "4", "]"}]}], "-", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "1"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SubscriptBox["\[Chi]", "5"]}], "+", 
    RowBox[{
     SubscriptBox["w", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", "g", "+", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", "4", "]"}]}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        SubscriptBox["w", "1"]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        SubscriptBox["w", "2"]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        SubscriptBox["w", "3"]], "-", 
       RowBox[{"g", " ", 
        RowBox[{"Log", "[", "4", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalC]", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["w", "1"], "+", 
            SubscriptBox["w", "3"], "-", 
            SubscriptBox["\[Chi]", "2"], "-", 
            SubscriptBox["\[Chi]", "5"]}], ")"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["w", "2"], "+", 
            SubscriptBox["w", "3"], "-", 
            SubscriptBox["\[Chi]", "2"], "-", 
            SubscriptBox["\[Chi]", "4"]}], ")"}]}], ",", 
         RowBox[{
          SubscriptBox["w", "3"], "-", 
          SubscriptBox["\[Chi]", "2"]}]}], "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8071835378331327`*^9, 3.8071835767721004`*^9}, {
   3.807183620849247*^9, 3.807183674543253*^9}, {3.807184016358347*^9, 
   3.8071840619594927`*^9}, {3.807184173153325*^9, 3.807184233138893*^9}, {
   3.807184267019596*^9, 3.807184307494548*^9}, 3.807184381006813*^9, 
   3.807184440376968*^9, 3.807185317736087*^9, 3.807186105237588*^9, 
   3.8071861964711056`*^9, 3.807186232265715*^9, {3.8071877507167006`*^9, 
   3.8071877747115326`*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"0dee2f3d-a51e-4f2d-bb26-3269deedfee7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"logIntegrand", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Chi]", "a_"], "\[RuleDelayed]", 
     RowBox[{"Style", "[", 
      RowBox[{
       SubscriptBox["\[Chi]", "a"], ",", "Red"}], "]"}]}], ",", 
    RowBox[{
     SubscriptBox["w", "a_"], "\[RuleDelayed]", 
     RowBox[{"Style", "[", 
      RowBox[{
       SubscriptBox["w", "a"], ",", "Blue"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.807184422358226*^9, 3.8071844821019278`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"594ce6eb-8e1f-435a-b3f0-1540ff166b4d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     StyleBox[
      SubscriptBox["w", "3"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], "+", 
    RowBox[{"2", " ", "g", " ", 
     StyleBox[
      SubscriptBox["w", "3"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "16", "]"}], " ", 
     StyleBox[
      SubscriptBox["w", "3"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], "+", 
    RowBox[{"f", " ", 
     SuperscriptBox[
      StyleBox[
       SubscriptBox["w", "3"],
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"]}], "+", 
    RowBox[{"2", " ", "g", " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "1"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "+", 
    RowBox[{"f", " ", 
     StyleBox[
      SubscriptBox["w", "3"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "1"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "-", 
    RowBox[{"2", " ", "g", " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "-", 
    RowBox[{"4", " ", "f", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "-", 
    RowBox[{"2", " ", "f", " ", 
     StyleBox[
      SubscriptBox["w", "3"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "-", 
    RowBox[{"f", " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "1"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "+", 
    RowBox[{"f", " ", 
     SuperscriptBox[
      StyleBox[
       SubscriptBox["\[Chi]", "2"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"]}], "+", 
    RowBox[{"2", " ", "g", " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "3"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "+", 
    RowBox[{"f", " ", 
     StyleBox[
      SubscriptBox["w", "3"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "3"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "-", 
    RowBox[{"f", " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "3"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "+", 
    RowBox[{"g", " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "4"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "4", "]"}], " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "4"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "-", 
    RowBox[{"f", " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "3"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "4"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "+", 
    RowBox[{
     StyleBox[
      SubscriptBox["w", "1"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", "g", "+", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", "4", "]"}]}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           StyleBox[
            SubscriptBox["w", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}], "+", 
          StyleBox[
           SubscriptBox["\[Chi]", "1"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]], "+", 
          StyleBox[
           SubscriptBox["\[Chi]", "4"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"g", "-", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", "4", "]"}]}], "-", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          StyleBox[
           SubscriptBox["\[Chi]", "1"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]], "+", 
          StyleBox[
           SubscriptBox["\[Chi]", "4"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}], ")"}]}]}], ")"}], " ", 
     StyleBox[
      SubscriptBox["\[Chi]", "5"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "+", 
    RowBox[{
     StyleBox[
      SubscriptBox["w", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", "g", "+", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", "4", "]"}]}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          StyleBox[
           SubscriptBox["\[Chi]", "3"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]], "+", 
          StyleBox[
           SubscriptBox["\[Chi]", "5"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        StyleBox[
         SubscriptBox["w", "1"],
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        StyleBox[
         SubscriptBox["w", "2"],
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        StyleBox[
         SubscriptBox["w", "3"],
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]], "-", 
       RowBox[{"g", " ", 
        RowBox[{"Log", "[", "4", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalC]", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            StyleBox[
             SubscriptBox["w", "1"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "+", 
            StyleBox[
             SubscriptBox["w", "3"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "-", 
            StyleBox[
             SubscriptBox["\[Chi]", "2"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]], "-", 
            StyleBox[
             SubscriptBox["\[Chi]", "5"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]}], ")"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            StyleBox[
             SubscriptBox["w", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "+", 
            StyleBox[
             SubscriptBox["w", "3"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "-", 
            StyleBox[
             SubscriptBox["\[Chi]", "2"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]], "-", 
            StyleBox[
             SubscriptBox["\[Chi]", "4"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]}], ")"}]}], ",", 
         RowBox[{
          StyleBox[
           SubscriptBox["w", "3"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "-", 
          StyleBox[
           SubscriptBox["\[Chi]", "2"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}]}], "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.807184482529771*^9, 3.8071853203074226`*^9, 3.807186235247729*^9, {
   3.8071877552843447`*^9, 3.807187775010733*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"d39733c9-a5b9-468c-8921-544ec32b2e29"]
}, Open  ]],

Cell[TextData[{
 "We want this thing to be cyclical. But first we note that there is some \
asymmetry here. We have 5 cross-ratios and 3 integration variables. So we \
write an ansatz for the three-point function with the help of two auxiliary \
variables ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "4"], TraditionalForm]],ExpressionUUID->
  "01b7e8ee-551f-46d5-bab3-6489affb4c44"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "5"], TraditionalForm]],ExpressionUUID->
  "16677292-c66e-411d-9b80-c9cb5d759b48"],
 " that will be integrated over. More explicitly, we assume that the \
structure constant is of the form\n\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalC]", "(", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{"Log", "(", 
        SubscriptBox["J", "1"], ")"}]}], ",", 
      RowBox[{"b", "=", 
       RowBox[{"Log", "(", 
        SubscriptBox["J", "2"], ")"}]}], ",", 
      RowBox[{"c", "=", 
       RowBox[{"Log", "(", "l", ")"}]}]}], ")"}], "=", " ", 
    RowBox[{"\[Integral]", 
     RowBox[{"\[Integral]", 
      RowBox[{
       SubscriptBox["dw", "4"], 
       SubscriptBox["dw", "5"]}]}]}]}], TraditionalForm]],ExpressionUUID->
  "f89e516d-cc03-4cf9-b47d-96f499da336b"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "[", 
        RowBox[{
         SubscriptBox["w", "4"], ",", 
         SubscriptBox["w", "5"]}], "]"}], "-", 
       RowBox[{
        SuperscriptBox["c", "2"], "A"}], "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", "B"}], "-", 
       RowBox[{"c1", "*", "a", " ", 
        SubscriptBox["w", "4"]}], "-", 
       RowBox[{"c2", "*", "c", "*", 
        SubscriptBox["w", "4"]}], "+"}], "..."}], " "}]], TraditionalForm]],
  ExpressionUUID->"14037299-5f99-4724-b815-5e7868fe6e33"],
 "\nwith coefficients and measure to be fixed in such a way that the final \
expression is invariant under cyclicity (i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Chi]", "i"], "\[Rule]", " ", 
    SubscriptBox["\[Chi]", 
     RowBox[{"i", "+", "1"}]]}], TraditionalForm]],ExpressionUUID->
  "5526cc89-ade9-4a66-b2b9-f7bccf8e4049"],
 ")."
}], "Text",
 CellChangeTimes->{{3.7947548747039905`*^9, 3.794755011228633*^9}, {
  3.794755052687441*^9, 3.7947552293160543`*^9}, {3.7947553511220937`*^9, 
  3.7947553783577986`*^9}, {3.7947554284251375`*^9, 3.7947555031134634`*^9}, {
  3.794755979817404*^9, 3.7947559870257406`*^9}, {3.794756266767589*^9, 
  3.794756309062025*^9}, {3.807184596490137*^9, 3.8071847398030453`*^9}, {
  3.8071848045824556`*^9, 3.8071848134088216`*^9}, {3.807185079118148*^9, 
  3.807185107677183*^9}, {3.8071855473915305`*^9, 
  3.807185548488659*^9}},ExpressionUUID->"5ee0755b-71a2-479c-9d3b-\
45e48bbb7c3e"],

Cell["Therefore we consider:", "Text",
 CellChangeTimes->{{3.807184745416481*^9, 
  3.807184751688203*^9}},ExpressionUUID->"0bae1f0d-5cbc-40f3-a6fd-\
3e8dac0fe519"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rep\[ScriptCapitalC]", "=", 
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", " ", 
   RowBox[{
    RowBox[{"\[Mu]", "[", 
     RowBox[{
      SubscriptBox["w", "4"], ",", 
      SubscriptBox["w", "5"]}], "]"}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Z1", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "4"], "-", 
          SubscriptBox["s", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}]}], "+", 
       RowBox[{"Z2", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "5"], "-", 
          SubscriptBox["s", "5"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}]}], "+", 
       RowBox[{"Z3", " ", "c"}], "+", 
       RowBox[{"Z4", " ", 
        RowBox[{"(", 
         RowBox[{"a", " ", "b"}], ")"}]}], "+", 
       RowBox[{"Z5", " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], " ", "c"}], "+", 
       RowBox[{"Z6", " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", "c"}], "+", 
       RowBox[{"Z7", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"]}], ")"}]}], "+", 
       RowBox[{"Z8", " ", 
        SuperscriptBox["c", "2"]}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.80302826440336*^9, 3.803028274895954*^9}, {
  3.803028533675825*^9, 3.803028534153451*^9}, {3.8030293863918724`*^9, 
  3.8030294302611713`*^9}, {3.8071847711355486`*^9, 3.8071847756725492`*^9}, {
  3.807185341541012*^9, 3.807185351316293*^9}, {3.807185504407117*^9, 
  3.807185559504095*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"78e75e88-a904-4eb3-b13e-b02fc3f03edc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalC]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
  RowBox[{
   RowBox[{"\[Mu]", "[", 
    RowBox[{
     SubscriptBox["w", "4"], ",", 
     SubscriptBox["w", "5"]}], "]"}], "-", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Z1", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["w", "4"], "-", 
         SubscriptBox["s", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}]}], "+", 
      RowBox[{"Z2", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["w", "5"], "-", 
         SubscriptBox["s", "5"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}]}], "+", 
      RowBox[{"Z3", " ", "c"}], "+", 
      RowBox[{"Z4", " ", 
       RowBox[{"(", 
        RowBox[{"a", " ", "b"}], ")"}]}], "+", 
      RowBox[{"Z5", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], " ", "c"}], "+", 
      RowBox[{"Z6", " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", "c"}], "+", 
      RowBox[{"Z7", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["b", "2"]}], ")"}]}], "+", 
      RowBox[{"Z8", " ", 
       SuperscriptBox["c", "2"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.8030285258601627`*^9, 3.8030294321552596`*^9, 3.8071795482042584`*^9, 
   3.8071847793834143`*^9, 3.8071853239841332`*^9, 3.807185354157735*^9, {
   3.807185512127246*^9, 3.8071855607391043`*^9}, 3.807186238146307*^9, {
   3.8071877553571825`*^9, 3.8071877765905437`*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"d21b30d9-52db-478e-b87a-01afccfe389a"]
}, Open  ]],

Cell["\<\
Under cylicity it must be invariant up to relableling of the w\
\[CloseCurlyQuote]s\
\>", "Text",
 CellChangeTimes->{{3.8071848226628933`*^9, 
  3.8071848463535385`*^9}},ExpressionUUID->"268b0ccc-17a8-4a38-a1cb-\
42e6312de05d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"toCancel", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"logIntegrand", "/.", "rep\[ScriptCapitalC]"}], " ", "//", " ", 
    RowBox[{
     RowBox[{"#", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{
          SubscriptBox["\[Chi]", "i_"], "\[RuleDelayed]", " ", 
          SubscriptBox["\[Chi]", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "5", ",", "1"}], "]"}]]}]}], "/.", 
        RowBox[{"w", "\[Rule]", " ", "W"}]}], ")"}]}], "&"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8071848515179296`*^9, 3.80718493137181*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"21f6a000-11e1-4d9e-9e91-2f810a308cb1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      SubscriptBox["w", "1"]]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      SubscriptBox["w", "2"]]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      SubscriptBox["w", "3"]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      SubscriptBox["W", "1"]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      SubscriptBox["W", "2"]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      SubscriptBox["W", "3"]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["w", "1"]}], "-", 
    RowBox[{"g", " ", 
     SubscriptBox["w", "1"]}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "4", "]"}], " ", 
     SubscriptBox["w", "1"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["w", "2"]}], "-", 
    RowBox[{"g", " ", 
     SubscriptBox["w", "2"]}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "4", "]"}], " ", 
     SubscriptBox["w", "2"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["w", "3"]}], "+", 
    RowBox[{"2", " ", "g", " ", 
     SubscriptBox["w", "3"]}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "16", "]"}], " ", 
     SubscriptBox["w", "3"]}], "+", 
    RowBox[{"f", " ", 
     SubsuperscriptBox["w", "3", "2"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["W", "1"]}], "+", 
    RowBox[{"g", " ", 
     SubscriptBox["W", "1"]}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "4", "]"}], " ", 
     SubscriptBox["W", "1"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["W", "2"]}], "+", 
    RowBox[{"g", " ", 
     SubscriptBox["W", "2"]}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "4", "]"}], " ", 
     SubscriptBox["W", "2"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["W", "3"]}], "-", 
    RowBox[{"2", " ", "g", " ", 
     SubscriptBox["W", "3"]}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "16", "]"}], " ", 
     SubscriptBox["W", "3"]}], "-", 
    RowBox[{"f", " ", 
     SubsuperscriptBox["W", "3", "2"]}], "+", 
    RowBox[{"g", " ", 
     SubscriptBox["\[Chi]", "1"]}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "4", "]"}], " ", 
     SubscriptBox["\[Chi]", "1"]}], "+", 
    RowBox[{"f", " ", 
     SubscriptBox["w", "3"], " ", 
     SubscriptBox["\[Chi]", "1"]}], "-", 
    RowBox[{"4", " ", "g", " ", 
     SubscriptBox["\[Chi]", "2"]}], "-", 
    RowBox[{"4", " ", "f", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SubscriptBox["\[Chi]", "2"]}], "-", 
    RowBox[{"2", " ", "f", " ", 
     SubscriptBox["w", "3"], " ", 
     SubscriptBox["\[Chi]", "2"]}], "-", 
    RowBox[{"f", " ", 
     SubscriptBox["W", "3"], " ", 
     SubscriptBox["\[Chi]", "2"]}], "-", 
    RowBox[{"f", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SubscriptBox["\[Chi]", "2"]}], "+", 
    RowBox[{"f", " ", 
     SubsuperscriptBox["\[Chi]", "2", "2"]}], "+", 
    RowBox[{"4", " ", "g", " ", 
     SubscriptBox["\[Chi]", "3"]}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "16", "]"}], " ", 
     SubscriptBox["\[Chi]", "3"]}], "+", 
    RowBox[{"f", " ", 
     SubscriptBox["w", "3"], " ", 
     SubscriptBox["\[Chi]", "3"]}], "+", 
    RowBox[{"2", " ", "f", " ", 
     SubscriptBox["W", "3"], " ", 
     SubscriptBox["\[Chi]", "3"]}], "-", 
    RowBox[{"f", " ", 
     SubsuperscriptBox["\[Chi]", "3", "2"]}], "-", 
    RowBox[{"g", " ", 
     SubscriptBox["\[Chi]", "4"]}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", "4", "]"}], " ", 
     SubscriptBox["\[Chi]", "4"]}], "-", 
    RowBox[{"f", " ", 
     SubscriptBox["W", "3"], " ", 
     SubscriptBox["\[Chi]", "4"]}], "-", 
    RowBox[{"f", " ", 
     SubscriptBox["W", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "1"], "+", 
       SubscriptBox["\[Chi]", "4"]}], ")"}]}], "+", 
    RowBox[{"f", " ", 
     SubscriptBox["w", "1"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["w", "2"]}], "+", 
       SubscriptBox["\[Chi]", "1"], "+", 
       SubscriptBox["\[Chi]", "4"]}], ")"}]}], "+", 
    RowBox[{"f", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SubscriptBox["\[Chi]", "5"]}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "1"], "+", 
       SubscriptBox["\[Chi]", "4"]}], ")"}], " ", 
     SubscriptBox["\[Chi]", "5"]}], "+", 
    RowBox[{"f", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "2"], "+", 
       SubscriptBox["\[Chi]", "5"]}], ")"}]}], "-", 
    RowBox[{"f", " ", 
     SubscriptBox["W", "1"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["W", "2"]}], "+", 
       SubscriptBox["\[Chi]", "2"], "+", 
       SubscriptBox["\[Chi]", "5"]}], ")"}]}], "+", 
    RowBox[{"f", " ", 
     SubscriptBox["w", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "3"], "+", 
       SubscriptBox["\[Chi]", "5"]}], ")"}]}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "Z3", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["W", "3"], "-", 
          SubscriptBox["\[Chi]", "3"]}], ")"}]}], "+", 
       RowBox[{"4", " ", "Z8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["W", "3"], "-", 
           SubscriptBox["\[Chi]", "3"]}], ")"}], "2"]}], "+", 
       RowBox[{"Z7", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["W", "1"], "+", 
             SubscriptBox["W", "3"], "-", 
             SubscriptBox["\[Chi]", "1"], "-", 
             SubscriptBox["\[Chi]", "3"]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["W", "2"], "+", 
             SubscriptBox["W", "3"], "-", 
             SubscriptBox["\[Chi]", "3"], "-", 
             SubscriptBox["\[Chi]", "5"]}], ")"}], "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", "Z1", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["s", "4"], "-", 
          SubscriptBox["W", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["W", "1"], "+", 
          SubscriptBox["W", "2"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["W", "3"]}], "-", 
          SubscriptBox["\[Chi]", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Chi]", "3"]}], "-", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}], "+", 
       RowBox[{"2", " ", "Z5", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["W", "3"], "-", 
          SubscriptBox["\[Chi]", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["W", "1"], "+", 
          SubscriptBox["W", "2"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["W", "3"]}], "-", 
          SubscriptBox["\[Chi]", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Chi]", "3"]}], "-", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}], "+", 
       RowBox[{"Z4", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["W", "1"], "+", 
          SubscriptBox["W", "3"], "-", 
          SubscriptBox["\[Chi]", "1"], "-", 
          SubscriptBox["\[Chi]", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["W", "2"], "+", 
          SubscriptBox["W", "3"], "-", 
          SubscriptBox["\[Chi]", "3"], "-", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}], "-", 
       RowBox[{"2", " ", "Z2", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["s", "5"], "-", 
          SubscriptBox["W", "5"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["W", "1"], "-", 
          SubscriptBox["W", "2"], "-", 
          SubscriptBox["\[Chi]", "1"], "+", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}], "+", 
       RowBox[{"2", " ", "Z6", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["W", "3"], "-", 
          SubscriptBox["\[Chi]", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["W", "1"], "-", 
          SubscriptBox["W", "2"], "-", 
          SubscriptBox["\[Chi]", "1"], "+", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "Z3", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "3"], "-", 
          SubscriptBox["\[Chi]", "2"]}], ")"}]}], "+", 
       RowBox[{"4", " ", "Z8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["w", "3"], "-", 
           SubscriptBox["\[Chi]", "2"]}], ")"}], "2"]}], "+", 
       RowBox[{"Z7", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["w", "2"], "+", 
             SubscriptBox["w", "3"], "-", 
             SubscriptBox["\[Chi]", "2"], "-", 
             SubscriptBox["\[Chi]", "4"]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["w", "1"], "+", 
             SubscriptBox["w", "3"], "-", 
             SubscriptBox["\[Chi]", "2"], "-", 
             SubscriptBox["\[Chi]", "5"]}], ")"}], "2"]}], ")"}]}], "+", 
       RowBox[{"Z4", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "2"], "+", 
          SubscriptBox["w", "3"], "-", 
          SubscriptBox["\[Chi]", "2"], "-", 
          SubscriptBox["\[Chi]", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "1"], "+", 
          SubscriptBox["w", "3"], "-", 
          SubscriptBox["\[Chi]", "2"], "-", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}], "-", 
       RowBox[{"2", " ", "Z1", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["s", "4"], "-", 
          SubscriptBox["w", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "1"], "+", 
          SubscriptBox["w", "2"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["w", "3"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Chi]", "2"]}], "-", 
          SubscriptBox["\[Chi]", "4"], "-", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}], "+", 
       RowBox[{"2", " ", "Z5", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "3"], "-", 
          SubscriptBox["\[Chi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "1"], "+", 
          SubscriptBox["w", "2"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["w", "3"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Chi]", "2"]}], "-", 
          SubscriptBox["\[Chi]", "4"], "-", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}], "+", 
       RowBox[{"2", " ", "Z6", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "3"], "-", 
          SubscriptBox["\[Chi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "1"], "-", 
          SubscriptBox["w", "2"], "+", 
          SubscriptBox["\[Chi]", "4"], "-", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}], "+", 
       RowBox[{"2", " ", "Z2", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["s", "5"], "-", 
          SubscriptBox["w", "5"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["w", "1"]}], "+", 
          SubscriptBox["w", "2"], "-", 
          SubscriptBox["\[Chi]", "4"], "+", 
          SubscriptBox["\[Chi]", "5"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       SubscriptBox["w", "4"], ",", 
       SubscriptBox["w", "5"]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       SubscriptBox["W", "4"], ",", 
       SubscriptBox["W", "5"]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8071849146342883`*^9, 3.8071849322623835`*^9}, {
   3.8071853272086163`*^9, 3.8071853567820044`*^9}, 3.8071855137819324`*^9, {
   3.807185555853039*^9, 3.807185566112541*^9}, 3.807186242545623*^9, {
   3.807187757330517*^9, 3.8071877810862894`*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"18266553-015c-460b-a302-3cf4bc24be76"]
}, Open  ]],

Cell["\<\
The objective is to fix the constants so that the expression above vanishes\
\>", "Text",
 CellChangeTimes->{{3.807186755362474*^9, 
  3.8071867936894183`*^9}},ExpressionUUID->"75bcd813-c56e-4713-af25-\
a32182984678"],

Cell["From the terms quadratic in the cross-ratios we get", "Text",
 CellChangeTimes->{{3.807184936844615*^9, 
  3.8071849458544784`*^9}},ExpressionUUID->"4f6cecda-2c8e-4900-9710-\
1ae159915c2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol\[Chi]squared", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"toCancel", ",", 
          SubscriptBox["\[Chi]", "a"], ",", "2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"#", "\[Equal]", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"Z8", ",", "Z7"}], "}"}]}], "]"}], "&"}]}], "//", "First"}], 
   "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8071849510911164`*^9, 3.807185025267301*^9}, {
  3.8071851302321186`*^9, 3.807185136705405*^9}, {3.8071856358465395`*^9, 
  3.8071856368358884`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a7848f33-1f5d-4b56-921c-16c1b5298f42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Z8", "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], "-", 
     FractionBox["Z4", "4"], "-", "Z5"}]}], ",", 
   RowBox[{"Z7", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.807184970848297*^9, 3.807185025666233*^9}, 
   3.8071851382221966`*^9, {3.807185330383583*^9, 3.8071853583966208`*^9}, 
   3.8071855186948957`*^9, 3.8071855688352375`*^9, 3.8071856372278023`*^9, 
   3.80718624318324*^9, {3.807187757519012*^9, 3.8071877816417856`*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"7bbcff5c-5156-42e6-94ed-010b05c26d13"]
}, Open  ]],

Cell[TextData[{
 "Now we move to terms linear in the cross-ratios.\nSince ",
 Cell[BoxData[
  FormBox[
   RowBox[{"w", "\[Rule]", " ", "W"}], TraditionalForm]],ExpressionUUID->
  "7062de1b-2f0b-42ef-b14c-7a39a7aa2b61"],
 " is just a relabel, we must have solutions for the Z\[CloseCurlyQuote]s \
that make W independent of the cross-ratios \[Chi]"
}], "Text",
 CellChangeTimes->{{3.7947567307290144`*^9, 3.794756738502391*^9}, {
  3.7947570119930363`*^9, 3.7947570889517717`*^9}, {3.8071851779963303`*^9, 
  3.807185215995946*^9}, {3.8071852532782307`*^9, 
  3.8071852664851866`*^9}},ExpressionUUID->"be15adf2-a4d9-49b0-a879-\
e945e3a85f99"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"toCancel", ",", 
           SubscriptBox["\[Chi]", "a"], ",", "1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "/.", 
       "sol\[Chi]squared"}], "//", "Simplify"}], "//", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"#", "\[Equal]", "0"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["W", "i"], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
      "&"}]}], "//", "Simplify"}], "//", "First"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sol\[Chi]linear", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["W", "1"], "/.", "%"}], ",", 
         SubscriptBox["\[Chi]", "a"], ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"#", "\[Equal]", "0"}], "]"}], "&"}]}], "//", "First"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.80302945472589*^9, 3.8030294665525775`*^9}, {
  3.80302959313039*^9, 3.803029633785877*^9}, {3.8071858656713247`*^9, 
  3.807185883499591*^9}, {3.8071862479922285`*^9, 3.8071863468043194`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"cd794e29-bcb5-483e-8771-7e219faeffab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Z4", "\[Rule]", "0"}], ",", 
   RowBox[{"Z5", "\[Rule]", "0"}], ",", 
   RowBox[{"Z6", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8071862877015743`*^9, 3.8071863477138877`*^9}, {
  3.8071877597231216`*^9, 3.8071877845949173`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"9f732639-b92f-42ed-9843-bba5ed4ecfea"]
}, Open  ]],

Cell["With that we obtain the relable of w", "Text",
 CellChangeTimes->{{3.807186370748246*^9, 
  3.8071863918182983`*^9}},ExpressionUUID->"c2ae792d-b335-4e40-9c33-\
89bed372bee3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"relableW", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"toCancel", ",", 
           SubscriptBox["\[Chi]", "a"], ",", "1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "/.", 
       "sol\[Chi]squared"}], "/.", "sol\[Chi]linear"}], "//", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"#", "\[Equal]", "0"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["W", "i"], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
      "&"}]}], "//", "Simplify"}], "//", "First"}]}]], "Input",
 CellChangeTimes->{{3.807186407522976*^9, 3.8071864666611757`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0228c4f3-c02d-441e-9dc4-2bebc1e9c0be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", "1"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "g"}], "f"]}], "+", 
     RowBox[{"4", " ", "Z3"}], "-", 
     RowBox[{"Log", "[", "4", "]"}], "-", 
     RowBox[{"2", " ", "Z1", " ", 
      SubscriptBox["s", "4"]}], "-", 
     RowBox[{"2", " ", "Z2", " ", 
      SubscriptBox["s", "5"]}], "+", 
     RowBox[{"2", " ", "Z1", " ", 
      SubscriptBox["w", "4"]}], "+", 
     RowBox[{"2", " ", "Z2", " ", 
      SubscriptBox["w", "5"]}]}]}], ",", 
   RowBox[{
    SubscriptBox["W", "2"], "\[Rule]", 
    SubscriptBox["w", "1"]}], ",", 
   RowBox[{
    SubscriptBox["W", "3"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["g", "f"]}], "-", 
     RowBox[{"Log", "[", "4", "]"}], "-", 
     RowBox[{"2", " ", "Z1", " ", 
      SubscriptBox["s", "4"]}], "+", 
     RowBox[{"2", " ", "Z2", " ", 
      SubscriptBox["s", "5"]}], "+", 
     RowBox[{"2", " ", "Z1", " ", 
      SubscriptBox["w", "4"]}], "-", 
     RowBox[{"2", " ", "Z2", " ", 
      SubscriptBox["w", "5"]}]}]}], ",", 
   RowBox[{
    SubscriptBox["W", "4"], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", "g"}], "-", 
      RowBox[{"4", " ", "f", " ", "Z3"}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"Log", "[", "16", "]"}]}], "+", 
      RowBox[{"4", " ", "f", " ", "Z1", " ", 
       SubscriptBox["s", "4"]}], "+", 
      RowBox[{"f", " ", 
       SubscriptBox["w", "2"]}], "+", 
      RowBox[{"f", " ", 
       SubscriptBox["w", "3"]}]}], 
     RowBox[{"4", " ", "f", " ", "Z1"}]]}], ",", 
   RowBox[{
    SubscriptBox["W", "5"], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "g"}], "+", 
      RowBox[{"4", " ", "f", " ", "Z3"}], "+", 
      RowBox[{"4", " ", "f", " ", "Z2", " ", 
       SubscriptBox["s", "5"]}], "-", 
      RowBox[{"f", " ", 
       SubscriptBox["w", "2"]}], "+", 
      RowBox[{"f", " ", 
       SubscriptBox["w", "3"]}]}], 
     RowBox[{"4", " ", "f", " ", "Z2"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8071864198272247`*^9, 3.807186436153687*^9}, 
   3.80718646786494*^9, {3.807187759988414*^9, 3.807187785680196*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"ba43bebf-a992-4946-a308-2ae4a96ca429"]
}, Open  ]],

Cell["\<\
Furthermore w and W must be integrated in the same interval, so they must \
match at zero, which fixes the shifts:\
\>", "Text",
 CellChangeTimes->{{3.80718655375246*^9, 3.807186584971884*^9}, {
  3.8071866228544693`*^9, 
  3.807186645029937*^9}},ExpressionUUID->"041da5a5-c854-4282-9229-\
29d67d2f4574"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"repShift", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"relableW", "/.", 
        RowBox[{"Rule", "\[Rule]", " ", "Equal"}]}], "/.", 
       RowBox[{
        SubscriptBox["w", "a_"], "\[RuleDelayed]", "0"}]}], "/.", 
      RowBox[{
       SubscriptBox["W", "a_"], "\[RuleDelayed]", "0"}]}], "//", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"Z3", ",", 
          SubscriptBox["s", "4"], ",", 
          SubscriptBox["s", "5"]}], "}"}]}], "]"}], "&"}]}], "//", 
    "Simplify"}], "//", "First"}]}]], "Input",
 CellChangeTimes->{{3.807186598976893*^9, 3.807186612349487*^9}, {
   3.8071866468899903`*^9, 3.8071867094849195`*^9}, 3.807187789916885*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"01ec0767-2d7d-41e8-b386-8cc605da330c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Z3", "\[Rule]", 
    FractionBox["g", 
     RowBox[{"2", " ", "f"}]]}], ",", 
   RowBox[{
    SubscriptBox["s", "4"], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "g"}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", "16", "]"}]}]}], 
      RowBox[{"4", " ", "f", " ", "Z1"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["s", "5"], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.807186600582164*^9, 3.8071866057333436`*^9}, {
   3.8071866498250723`*^9, 3.807186711144859*^9}, 3.8071877601619415`*^9, 
   3.8071877903949347`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"45d01e69-6da4-458e-bd10-ed21393c07fc"]
}, Open  ]],

Cell["We are almost there", "Text",
 CellChangeTimes->{{3.8071867289288855`*^9, 3.8071867429217577`*^9}, {
  3.8071867985115747`*^9, 
  3.807186814874878*^9}},ExpressionUUID->"998b62c3-36b1-4ca3-a3d4-\
0e9b719e8337"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"toCancel", "/.", "sol\[Chi]squared"}], "/.", 
      "sol\[Chi]linear"}], "/.", "relableW"}], "/.", "repShift"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8071868155133586`*^9, 3.8071868634247937`*^9}, 
   3.807186907557193*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"d5579565-32a8-4f5a-b7cc-f70816df6cb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    SubscriptBox["w", "2"]]}], "-", 
  SuperscriptBox["\[ExponentialE]", 
   SubscriptBox["w", "3"]], "+", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"2", " ", "Z1", " ", 
     SubscriptBox["w", "4"]}], "-", 
    RowBox[{"2", " ", "Z2", " ", 
     SubscriptBox["w", "5"]}]}]], "+", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"2", " ", "Z1", " ", 
     SubscriptBox["w", "4"]}], "+", 
    RowBox[{"2", " ", "Z2", " ", 
     SubscriptBox["w", "5"]}]}]], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "g"}], ")"}], " ", 
   SubscriptBox["w", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "g"}], ")"}], " ", 
   SubscriptBox["w", "3"]}], "-", 
  RowBox[{"4", " ", "Z1", " ", 
   SubscriptBox["w", "4"]}], "+", 
  RowBox[{"2", " ", "g", " ", "Z1", " ", 
   SubscriptBox["w", "4"]}], "-", 
  RowBox[{"\[Mu]", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      SubscriptBox["w", "2"], "+", 
      SubscriptBox["w", "3"]}], 
     RowBox[{"4", " ", "Z1"}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["w", "2"]}], "+", 
      SubscriptBox["w", "3"]}], 
     RowBox[{"4", " ", "Z2"}]]}], "]"}], "+", 
  RowBox[{"\[Mu]", "[", 
   RowBox[{
    SubscriptBox["w", "4"], ",", 
    SubscriptBox["w", "5"]}], "]"}]}]], "Output",
 CellChangeTimes->{3.807187793586754*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"e5d91d9c-342e-4861-a966-df61899500b4"]
}, Open  ]],

Cell["Now it is trivial to fix the measure", "Text",
 CellChangeTimes->{{3.8071868654683123`*^9, 
  3.807186893950225*^9}},ExpressionUUID->"0dbccd7a-de21-433b-a565-\
d53f4b69ff63"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"toCancel", "/.", "sol\[Chi]squared"}], "/.", 
       "sol\[Chi]linear"}], "/.", "relableW"}], "/.", "repShift"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"repMeasure", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"%", ",", 
        SubscriptBox["w", "4"]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["w", "4"], "\[Rule]", " ", "x"}], ",", 
        RowBox[{
         SubscriptBox["w", "5"], "\[Rule]", " ", "y"}]}], "}"}]}], "//", 
     "Simplify"}], "//", 
    RowBox[{
     RowBox[{"DSolve", "[", 
      RowBox[{
       RowBox[{"#", "\[Equal]", "0"}], ",", "\[Mu]", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "&"}]}], "//", 
   "First"}]}]}], "Input",
 CellChangeTimes->{{3.807186915493888*^9, 3.807186981152882*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b5daed57-2b31-47aa-b99e-ecae8ab12172"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Mu]", "\[Rule]", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "y", " ", "Z2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "y", " ", "Z2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "g"}], ")"}], " ", "x"}], "+", 
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "x", " ", "Z1"}]], 
          RowBox[{"2", " ", "Z1"}]], "+", 
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "x", " ", "Z1"}], "+", 
            RowBox[{"4", " ", "y", " ", "Z2"}]}]], 
          RowBox[{"2", " ", "Z1"}]]}], ")"}], " ", "Z1"}], "+", 
      RowBox[{
       TemplateBox[{"1"},
        "C"], "[", "y", "]"}]}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8071869244020047`*^9, 3.807186981766229*^9}, 
   3.8071877639644656`*^9, 3.807187802269781*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"5648ce71-0bd3-447a-a3fe-9e0475c0d58d"]
}, Open  ]],

Cell["Plugging back the measure, we have", "Text",
 CellChangeTimes->{{3.807186999133622*^9, 
  3.8071870108397074`*^9}},ExpressionUUID->"9602ff4b-c4ef-484a-99b9-\
2ffd5b820e58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"toCancel", "/.", "sol\[Chi]squared"}], "/.", 
       "sol\[Chi]linear"}], "/.", "relableW"}], "/.", "repShift"}], "/.", 
    "repMeasure"}], "//", "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8071870159453*^9, 3.8071870215039597`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ab55b57f-e925-4096-ade0-65c22cb3b8d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    TemplateBox[{"1"},
     "C"], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["w", "2"]}], "+", 
      SubscriptBox["w", "3"]}], 
     RowBox[{"4", " ", "Z2"}]], "]"}]}], "+", 
  RowBox[{
   TemplateBox[{"1"},
    "C"], "[", 
   SubscriptBox["w", "5"], "]"}]}]], "Output",
 CellChangeTimes->{3.8071870218858986`*^9, 3.807187804957222*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"d8bc1223-55fd-4995-b510-5a4953b7baa7"]
}, Open  ]],

Cell[TextData[{
 "Which fixes the arbitrary constant ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckC]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bef6db5d-5641-441d-a726-c7f6cbca62c4"],
 " to be zero"
}], "Text",
 CellChangeTimes->{{3.8071870263404527`*^9, 
  3.807187046662264*^9}},ExpressionUUID->"7528abbb-c61e-480e-a313-\
32f76645d31d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"toCancel", "/.", "sol\[Chi]squared"}], "/.", 
        "sol\[Chi]linear"}], "/.", "relableW"}], "/.", "repShift"}], "/.", 
     "repMeasure"}], "/.", 
    RowBox[{
     RowBox[{
      TemplateBox[{"1"},
       "C"], "[", "a_", "]"}], "\[RuleDelayed]", "0"}]}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8071870585004396`*^9, 3.807187074952702*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"32207c9f-b4ee-4f08-a3d3-cacad622b4d7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.807187065934331*^9, 3.807187075263853*^9}, 
   3.8071878066870394`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"86975844-a238-40cb-bef5-14a847cba633"]
}, Open  ]],

Cell["Cyclicity is now guaranteed at the level of the integrand!", "Text",
 CellChangeTimes->{{3.8071870866937*^9, 
  3.8071871065992928`*^9}},ExpressionUUID->"eb5a9093-d70c-48d2-85fd-\
6603a8d9ed54"],

Cell["Let\[CloseCurlyQuote]s use this results to evaluate the three point \
function.", "Text",
 CellChangeTimes->{{3.8071871111389704`*^9, 3.807187126055361*^9}, {
  3.807187207705363*^9, 
  3.8071872451656933`*^9}},ExpressionUUID->"24cddc05-09c1-4b80-9cb6-\
1242e871f456"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threePointFunction", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalC]", "[", 
          RowBox[{
           SubscriptBox["w", "1"], ",", 
           SubscriptBox["w", "2"], ",", 
           SubscriptBox["w", "3"]}], "]"}], "/.", "rep\[ScriptCapitalC]"}], "/.",
         "sol\[Chi]squared"}], "/.", "sol\[Chi]linear"}], "/.", "repShift"}], 
     "/.", "repMeasure"}], "/.", 
    RowBox[{
     RowBox[{
      TemplateBox[{"1"},
       "C"], "[", "a_", "]"}], "\[RuleDelayed]", "0"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8071872698169146`*^9, 3.8071873709079404`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"666f3d31-ee2e-4e8e-b0e6-400c5ce38d0b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "Z1", " ", 
        SubscriptBox["w", "4"]}], "-", 
       RowBox[{"2", " ", "Z2", " ", 
        SubscriptBox["w", "5"]}]}]]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "Z1", " ", 
        SubscriptBox["w", "4"]}], "+", 
       RowBox[{"2", " ", "Z2", " ", 
        SubscriptBox["w", "5"]}]}]]}], "-", 
    RowBox[{"2", " ", "g", " ", 
     SubscriptBox["w", "3"]}], "-", 
    RowBox[{"f", " ", 
     SubsuperscriptBox["w", "3", "2"]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "g"}], ")"}], " ", "Z1", " ", 
     SubscriptBox["w", "4"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["w", "1"], "+", 
       SubscriptBox["w", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "g"}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"Log", "[", "16", "]"}]}], "+", 
       RowBox[{"4", " ", "f", " ", "Z1", " ", 
        SubscriptBox["w", "4"]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", "f", " ", "Z2", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["w", "1"], "-", 
       SubscriptBox["w", "2"]}], ")"}], " ", 
     SubscriptBox["w", "5"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.807187303143096*^9, 3.8071873714335203`*^9}, 
   3.807187809396803*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"2cd6ee42-0525-4498-8b58-7e3928adde57"]
}, Open  ]],

Cell[TextData[{
 "To get the all loop structure constant we just need to integrate in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "42cc4e6d-492d-4bc4-a392-2ff8ae51308a"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "5"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e192d09c-7a5b-4d71-b54a-6a8a51f1affa"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8071873802185907`*^9, 
  3.8071874114954343`*^9}},ExpressionUUID->"4ed1370e-f419-4828-b3d9-\
d252a7cee615"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"threePointFunction", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["w", "4"], "\[Rule]", " ", 
          FractionBox[
           RowBox[{"Log", "[", "w4", "]"}], 
           RowBox[{"2", "Z1"}]]}], ",", 
         RowBox[{
          SubscriptBox["w", "5"], "\[Rule]", " ", 
          FractionBox[
           RowBox[{"Log", "[", "w5", "]"}], 
           RowBox[{"2", "Z2"}]]}]}], "}"}]}], "//", "Exp"}], "//", 
     "ExpandAll"}], "//", "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      FractionBox["#", 
       RowBox[{"w4", "*", "w5"}]], ",", 
      RowBox[{"{", 
       RowBox[{"w4", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"w5", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Phat", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["w", "1"], "\[Rule]", " ", 
        RowBox[{"Log", "[", 
         SubscriptBox["J", "1"], "]"}]}], ",", 
       RowBox[{
        SubscriptBox["w", "2"], "\[Rule]", " ", 
        RowBox[{"Log", "[", 
         SubscriptBox["J", "2"], "]"}]}], ",", 
       RowBox[{
        SubscriptBox["w", "3"], "\[Rule]", " ", 
        RowBox[{"Log", "[", "l", "]"}]}]}], "}"}]}], "//", "ExpandAll"}], "//",
    "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8071874221677847`*^9, 3.8071875330355988`*^9}, {
   3.8071875881052127`*^9, 3.8071876020571456`*^9}, {3.8071876379889297`*^9, 
   3.8071876503312864`*^9}, 3.8071877299045997`*^9, {3.8071878192819724`*^9, 
   3.807187831220519*^9}, {3.8071878649019003`*^9, 3.8071879456616335`*^9}, {
   3.80718799841562*^9, 3.807187999113739*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"f5f232b6-c594-4866-ba88-96b2d31cdebd"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["J", "1"], "]"}]}], "-", 
    RowBox[{"f", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["J", "2"], "]"}]}]}]], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], " ", "f", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "l", "]"}], "2"]}]], " ", 
  SuperscriptBox["l", 
   RowBox[{
    RowBox[{"-", "g"}], "/", "2"}]], " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{"1", "-", 
    FractionBox["g", "2"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "f", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["J", "1"], "]"}]}]}], "]"}], " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{"1", "-", 
    FractionBox["g", "2"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "f", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["J", "2"], "]"}]}]}], "]"}], " ", 
  SubsuperscriptBox["J", "1", 
   RowBox[{
    RowBox[{"-", "g"}], "/", "2"}]], " ", 
  SubsuperscriptBox["J", "2", 
   RowBox[{
    RowBox[{"-", "g"}], "/", "2"}]]}]], "Output",
 CellChangeTimes->{{3.807187423095831*^9, 3.807187435821262*^9}, {
   3.8071874893499036`*^9, 3.80718751592807*^9}, 3.8071875539154606`*^9, {
   3.8071876369090924`*^9, 3.807187650838908*^9}, {3.807187811607918*^9, 
   3.8071878342055407`*^9}, {3.807187869025668*^9, 3.807187946859395*^9}, 
   3.807188000620097*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"cbaf17d6-1f21-4213-9a4a-b6a55007b937"]
}, Open  ]],

Cell["\<\
To get the expression (16) we normalize this expression according (14), \
obtaining the all loop structure constant at large spin and polarization.\
\>", "Text",
 CellChangeTimes->{{3.8071879146849184`*^9, 3.807187918885708*^9}, {
  3.8071879496569986`*^9, 
  3.8071880853171177`*^9}},ExpressionUUID->"e860f690-1073-47bc-a9aa-\
72bd742b6bf2"]
}, Open  ]]
},
WindowSize->{1520, 781},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 248, 4, 83, "Section",ExpressionUUID->"4923ac1d-5606-4602-9201-becf41db8f69"],
Cell[831, 28, 453, 9, 43, "Text",ExpressionUUID->"edd2e7b3-cf84-4c96-92a6-6cf6b9ed7dc8"],
Cell[CellGroupData[{
Cell[1309, 41, 2259, 70, 56, "Input",ExpressionUUID->"c2eac0d3-ecff-40b1-92fe-905dbb698d2d"],
Cell[3571, 113, 2870, 91, 58, "Output",ExpressionUUID->"f749ba60-a608-4148-8549-c7209b875451"]
}, Open  ]],
Cell[6456, 207, 398, 6, 43, "Text",ExpressionUUID->"884df7ba-d381-44fd-9f15-9c05da9d7619"],
Cell[CellGroupData[{
Cell[6879, 217, 2375, 69, 85, "Input",ExpressionUUID->"d48e98c7-1ba1-4b45-a1c8-6b67c70b7425"],
Cell[9257, 288, 1564, 45, 75, "Output",ExpressionUUID->"b491fc79-b89e-4d73-8f49-19555c3e0bd7"],
Cell[10824, 335, 4426, 123, 125, "Output",ExpressionUUID->"0dee2f3d-a51e-4f2d-bb26-3269deedfee7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15287, 463, 575, 15, 38, "Input",ExpressionUUID->"594ce6eb-8e1f-435a-b3f0-1540ff166b4d"],
Cell[15865, 480, 15834, 443, 125, "Output",ExpressionUUID->"d39733c9-a5b9-468c-8921-544ec32b2e29"]
}, Open  ]],
Cell[31714, 926, 2933, 77, 133, "Text",ExpressionUUID->"5ee0755b-71a2-479c-9d3b-45e48bbb7c3e"],
Cell[34650, 1005, 164, 3, 43, "Text",ExpressionUUID->"0bae1f0d-5cbc-40f3-a6fd-3e8dac0fe519"],
Cell[CellGroupData[{
Cell[34839, 1012, 1817, 49, 39, "Input",ExpressionUUID->"78e75e88-a904-4eb3-b13e-b02fc3f03edc"],
Cell[36659, 1063, 1712, 48, 44, "Output",ExpressionUUID->"d21b30d9-52db-478e-b87a-01afccfe389a"]
}, Open  ]],
Cell[38386, 1114, 237, 6, 43, "Text",ExpressionUUID->"268b0ccc-17a8-4a38-a1cb-42e6312de05d"],
Cell[CellGroupData[{
Cell[38648, 1124, 744, 19, 39, "Input",ExpressionUUID->"21f6a000-11e1-4d9e-9e91-2f810a308cb1"],
Cell[39395, 1145, 12641, 365, 247, "Output",ExpressionUUID->"18266553-015c-460b-a302-3cf4bc24be76"]
}, Open  ]],
Cell[52051, 1513, 227, 5, 43, "Text",ExpressionUUID->"75bcd813-c56e-4713-af25-a32182984678"],
Cell[52281, 1520, 195, 3, 43, "Text",ExpressionUUID->"4f6cecda-2c8e-4900-9710-1ae159915c2b"],
Cell[CellGroupData[{
Cell[52501, 1527, 884, 24, 35, "Input",ExpressionUUID->"a7848f33-1f5d-4b56-921c-16c1b5298f42"],
Cell[53388, 1553, 589, 12, 57, "Output",ExpressionUUID->"7bbcff5c-5156-42e6-94ed-010b05c26d13"]
}, Open  ]],
Cell[53992, 1568, 641, 13, 71, "Text",ExpressionUUID->"be15adf2-a4d9-49b0-a879-e945e3a85f99"],
Cell[CellGroupData[{
Cell[54658, 1585, 1631, 46, 60, "Input",ExpressionUUID->"cd794e29-bcb5-483e-8771-7e219faeffab"],
Cell[56292, 1633, 377, 8, 40, "Output",ExpressionUUID->"9f732639-b92f-42ed-9843-bba5ed4ecfea"]
}, Open  ]],
Cell[56684, 1644, 180, 3, 43, "Text",ExpressionUUID->"c2ae792d-b335-4e40-9c33-89bed372bee3"],
Cell[CellGroupData[{
Cell[56889, 1651, 946, 26, 35, "Input",ExpressionUUID->"0228c4f3-c02d-441e-9dc4-2bebc1e9c0be"],
Cell[57838, 1679, 2296, 67, 102, "Output",ExpressionUUID->"ba43bebf-a992-4946-a308-2ae4a96ca429"]
}, Open  ]],
Cell[60149, 1749, 314, 7, 43, "Text",ExpressionUUID->"041da5a5-c854-4282-9229-29d67d2f4574"],
Cell[CellGroupData[{
Cell[60488, 1760, 859, 23, 38, "Input",ExpressionUUID->"01ec0767-2d7d-41e8-b386-8cc605da330c"],
Cell[61350, 1785, 724, 20, 59, "Output",ExpressionUUID->"45d01e69-6da4-458e-bd10-ed21393c07fc"]
}, Open  ]],
Cell[62089, 1808, 216, 4, 43, "Text",ExpressionUUID->"998b62c3-36b1-4ca3-a3d4-0e9b719e8337"],
Cell[CellGroupData[{
Cell[62330, 1816, 433, 11, 35, "Input",ExpressionUUID->"d5579565-32a8-4f5a-b7cc-f70816df6cb0"],
Cell[62766, 1829, 1620, 53, 58, "Output",ExpressionUUID->"e5d91d9c-342e-4861-a966-df61899500b4"]
}, Open  ]],
Cell[64401, 1885, 180, 3, 43, "Text",ExpressionUUID->"0dbccd7a-de21-433b-a565-d53f4b69ff63"],
Cell[CellGroupData[{
Cell[64606, 1892, 1082, 33, 60, "Input",ExpressionUUID->"b5daed57-2b31-47aa-b99e-ecae8ab12172"],
Cell[65691, 1927, 1329, 36, 67, "Output",ExpressionUUID->"5648ce71-0bd3-447a-a3fe-9e0475c0d58d"]
}, Open  ]],
Cell[67035, 1966, 178, 3, 43, "Text",ExpressionUUID->"9602ff4b-c4ef-484a-99b9-2ffd5b820e58"],
Cell[CellGroupData[{
Cell[67238, 1973, 443, 11, 35, "Input",ExpressionUUID->"ab55b57f-e925-4096-ade0-65c22cb3b8d9"],
Cell[67684, 1986, 502, 17, 55, "Output",ExpressionUUID->"d8bc1223-55fd-4995-b510-5a4953b7baa7"]
}, Open  ]],
Cell[68201, 2006, 389, 11, 43, "Text",ExpressionUUID->"7528abbb-c61e-480e-a313-32f76645d31d"],
Cell[CellGroupData[{
Cell[68615, 2021, 585, 17, 35, "Input",ExpressionUUID->"32207c9f-b4ee-4f08-a3d3-cacad622b4d7"],
Cell[69203, 2040, 201, 3, 40, "Output",ExpressionUUID->"86975844-a238-40cb-bef5-14a847cba633"]
}, Open  ]],
Cell[69419, 2046, 200, 3, 43, "Text",ExpressionUUID->"eb5a9093-d70c-48d2-85fd-6603a8d9ed54"],
Cell[69622, 2051, 274, 5, 43, "Text",ExpressionUUID->"24cddc05-09c1-4b80-9cb6-1242e871f456"],
Cell[CellGroupData[{
Cell[69921, 2060, 783, 22, 35, "Input",ExpressionUUID->"666f3d31-ee2e-4e8e-b0e6-400c5ce38d0b"],
Cell[70707, 2084, 1636, 49, 57, "Output",ExpressionUUID->"2cd6ee42-0525-4498-8b58-7e3928adde57"]
}, Open  ]],
Cell[72358, 2136, 573, 17, 43, "Text",ExpressionUUID->"4ed1370e-f419-4828-b3d9-d252a7cee615"],
Cell[CellGroupData[{
Cell[72956, 2157, 2188, 60, 103, "Input",ExpressionUUID->"f5f232b6-c594-4866-ba88-96b2d31cdebd"],
Cell[75147, 2219, 1551, 45, 58, "Output",ExpressionUUID->"cbaf17d6-1f21-4213-9a4a-b6a55007b937"]
}, Open  ]],
Cell[76713, 2267, 352, 7, 43, "Text",ExpressionUUID->"e860f690-1073-47bc-a9aa-72bd742b6bf2"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


